The Truncated Octahedral Conjecture

Among three-dimensional parallelohedra of fixed volume, the Archimedean truncated octahedron uniquely minimizes surface area, affirming a conjecture of K. Bezdek from 2006. The final scalar inequality is verified by an exact computer-assisted certificate.

==> trunc_oct_verification/bezdek_calculation_checks.wl <==
(* ::Package:: *)

(*
  The Truncated Octahedral Conjecture -- calculation checks
  =======================================================
  Manuscript: trunc_oct_conj.tex
  Edition: 9 September 2026

  Plain-text Wolfram Language source, not a notebook. The name of this file is
  retained for continuity with the earlier checking resource. Its organization
  and mathematical symbols now follow Sections 2--6 and Appendix A of the
  current manuscript. The obsolete projection, simplex-endpoint, and Heron
  calculations are intentionally absent.

  Run interactively:
      Get["/full/path/to/bezdek_calculation_checks.wl"]
  Run in a fresh command-line kernel:
      wolframscript -file bezdek_calculation_checks.wl
  To propagate failures to a shell explicitly (POSIX quoting):
      wolframscript -code 'Get["bezdek_calculation_checks.wl"]; Exit[If[TrueQ[TruncOctChecks`$allChecksPassed],0,1]]'

  Exact tests are distinguished from 80-digit numerical diagnostics. A failed,
  unevaluated, timed-out, or message-producing check is NOT accepted as true.
  Finite-dimensional examples are regression tests, not proofs for arbitrary n.
  This script is supplementary: the authoritative appendix certificate remains
      python verify_appendix.py
  No Python output, saved certificate, or coefficient table is read here.

  Preparation status: this source has been statically checked and its principal
  finite-dimensional identities have independent Python/SymPy regression tests.
  It has NOT been executed in a Wolfram kernel in the preparation environment.
  A real Wolfram run is needed before claiming that this script itself passes.

  Printed-source note: in equation (eq:adj), the weight product is printed with
  j in I although the summation index is J. The test below explicitly uses
  Product[a_j, j in J], the cofactor summand's own index. This transcription
  discrepancy is recorded, not silently treated as a verified literal formula.
*)

ClearAll["TruncOctChecks`*"];
Begin["TruncOctChecks`"];

$dimensions = {2, 3, 4, 5};
$runNumericalDiagnostics = True;
$runAppendixPolynomialChecks = True;
$printDiagnosticTables = False;
$workingPrecision = 80;
$diagnosticTolerance = 10^-50;
$singleCheckTimeLimit = 120;
$checks = {};
$sectionTimes = {};
$sourceNotes = {
  "eq:adj: use the summation set J, not the printed free index I, in the product of weights.",
  "All beta subscripts denote reciprocal edges; products for d are over spanning-tree edges.",
  "The degree-one r_b is the cut weight. The auxiliary cofactor derivative is d r_b.",
  "Only f >= 0 is needed in Appendix A. This script makes no zero-set assertion."
};

ClearAll[recordCheck, exactZeroQ, checkEqual, checkTrue, checkNonnegative,
  numericalClose, numericalNonnegative, runSection, showTable];

recordCheck[name_String, kind_String, value_, detail_: None] := Module[{ok},
  ok = TrueQ[value];
  AppendTo[$checks, <|"Name" -> name, "Kind" -> kind, "Passed" -> ok,
    "Detail" -> If[ok, None, detail]|>];
  Print["  [", If[ok, "PASS", "FAIL"], "] [", kind, "] ", name];
  If[!ok && detail =!= None, Print["    ", Short[detail, 5]]];
  ok
];

exactZeroQ[expr_, assumptions_: True] := Module[{value},
  value = TimeConstrained[
    Quiet@Check[FullSimplify[Cancel[Together[expr]], Assumptions -> assumptions], $Failed],
    $singleCheckTimeLimit, $TimedOut];
  TrueQ[value === 0]
];

SetAttributes[{checkEqual, checkTrue, checkNonnegative, numericalClose, numericalNonnegative}, HoldRest];

checkEqual[name_String, left_, right_, assumptions_: True] := Module[{difference},
  difference = Quiet@Check[left - right, $Failed];
  If[difference === $Failed, Return[recordCheck[name, "EXACT", False, $Failed]]];
  recordCheck[name, "EXACT", And @@ (exactZeroQ[#, assumptions] & /@ Flatten[{difference}]), difference]
];

checkTrue[name_String, condition_] := Module[{value = Quiet@Check[condition, $Failed]},
  recordCheck[name, "EXACT", value, value]
];

checkNonnegative[name_String, expr_, assumptions_: True] := Module[{value},
  value = TimeConstrained[
    Quiet@Check[FullSimplify[expr >= 0, Assumptions -> assumptions], $Failed],
    $singleCheckTimeLimit, $TimedOut];
  recordCheck[name, "EXACT", value, expr]
];

numericalClose[name_String, left_, right_] := Module[{residual, size},
  residual = Quiet@Check[N[Flatten[{left - right}], $workingPrecision], $Failed];
  size = Quiet@Check[1 + Max[Abs[N[Flatten[{right}], $workingPrecision]]], $Failed];
  recordCheck[name, "NUMERIC", residual =!= $Failed && size =!= $Failed &&
    VectorQ[residual, NumericQ] && TrueQ[Max[Abs[residual]] <= $diagnosticTolerance size], residual]
];

numericalNonnegative[name_String, expr_] := Module[{value},
  value = Quiet@Check[N[expr, $workingPrecision], $Failed];
  recordCheck[name, "NUMERIC", NumericQ[value] && TrueQ[value >= -$diagnosticTolerance], value]
];

SetAttributes[runSection, HoldRest];
runSection[title_String, body_] := Module[{seconds},
  Print["\n", StringRepeat["=", 76], "\n", title, "\n", StringRepeat["=", 76]];
  seconds = First@AbsoluteTiming[body];
  AppendTo[$sectionTimes, title -> seconds];
  Print["  Section time: ", NumberForm[seconds, {12, 3}], " seconds"];
];
showTable[title_, data_] := If[TrueQ[$printDiagnosticTables], Print[title, "\n", TableForm[data]]];

(* Basic exact operations. Vectors are stored as lists; a list of vectors
   becomes a column matrix only after Transpose. The empty matrix sum is 0_n. *)
ClearAll[outer, matrixSum, adjugate, cofactorVector, zoneMatrix, volumeSum,
  areaHalfSum, determinantSquareSum, cofactorMatrixSum, invertibleExample,
  balancedExample, reciprocalEdges, cConstant, regularFrame, pairList];
outer[v_] := Outer[Times, v, v];
matrixSum[matrices_List, n_Integer] := Fold[Plus, ConstantArray[0, {n, n}], matrices];
adjugate[A_?MatrixQ] := Module[{n = Length[A]},
  If[n == 1, Return[{{1}}]];
  Table[(-1)^(i + j) Det[Map[Delete[#, i] &, Delete[A, j]]], {i, n}, {j, n}]
];
cofactorVector[vectors_List, n_Integer] :=
  Table[Det[Transpose[Append[vectors, UnitVector[n, i]]]], {i, n}];
zoneMatrix[vectors_List, weights_List, n_Integer] :=
  matrixSum[MapThread[#1 outer[#2] &, {weights, vectors}], n];
volumeSum[vectors_List, weights_List, n_Integer] :=
  Total[(Times @@ weights[[#]]) Abs[Det[Transpose[vectors[[#]]]]] & /@ Subsets[Range[Length[vectors]], {n}]];
areaHalfSum[vectors_List, weights_List, n_Integer] :=
  Total[(Times @@ weights[[#]]) Sqrt[cofactorVector[vectors[[#]], n] . cofactorVector[vectors[[#]], n]] & /@
    Subsets[Range[Length[vectors]], {n - 1}]];
determinantSquareSum[vectors_List, weights_List, n_Integer] :=
  Total[(Times @@ weights[[#]]) Det[Transpose[vectors[[#]]]]^2 & /@ Subsets[Range[Length[vectors]], {n}]];
cofactorMatrixSum[vectors_List, weights_List, n_Integer] :=
  matrixSum[((Times @@ weights[[#]]) outer[cofactorVector[vectors[[#]], n]]) & /@
    Subsets[Range[Length[vectors]], {n - 1}], n];
invertibleExample[n_] := Table[If[i == j, i + 1, If[i < j, 1, 0]], {i, n}, {j, n}];
balancedExample[n_] := Module[{U = invertibleExample[n], core},
  core = Transpose[U]; Join[core, {-Total[core]}]
];
pairList[n_] := Subsets[Range[n + 1], {2}];
reciprocalEdges[frame_List] := Module[{n = Length[First[frame]], U, delta, vertices},
  U = Transpose[Take[frame, n]]; delta = Abs[Det[U]];
  vertices = Join[Transpose[delta Transpose[Inverse[U]]], {ConstantArray[0, n]}];
  (vertices[[#[[1]]]] - vertices[[#[[2]]]]) & /@ pairList[n]
];
cConstant[n_] := n/Sqrt[2] (n + 1)^(1/(2 n));
regularFrame[n_] := Module[{H},
  (* Rows of H form the standard Helmert orthonormal basis of 1^perp. *)
  H = Table[Which[j <= i, 1/Sqrt[i (i + 1)], j == i + 1, -i/Sqrt[i (i + 1)], True, 0],
    {i, n}, {j, n + 1}];
  Transpose[(n + 1)^(1/(2 n)) H]
];

(* Graph utilities. Tree enumeration and the Laplacian cofactor are kept
   separate, providing independent constructions of the same polynomial. *)
ClearAll[treeEdgeSets, laplacianOn, tauOn, cutShoreList, graphData, graphNormalCoordinates];
treeEdgeSets[vertices_List, edges_List] := Module[{internal},
  If[Length[vertices] == 1, Return[{{}}]];
  internal = Select[Range[Length[edges]], And @@ (MemberQ[vertices, #] & /@ edges[[#]]) &];
  Select[Subsets[internal, {Length[vertices] - 1}],
    ConnectedGraphQ[Graph[vertices, UndirectedEdge @@@ edges[[#]]]] &]
];
laplacianOn[vertices_List, edges_List, weights_List] := Module[{L, i, j, loc},
  L = ConstantArray[0, {Length[vertices], Length[vertices]}];
  loc = AssociationThread[vertices, Range[Length[vertices]]];
  Do[If[And @@ (MemberQ[vertices, #] & /@ edges[[e]]),
      i = loc[edges[[e, 1]]]; j = loc[edges[[e, 2]]];
      L[[i, i]] += weights[[e]]; L[[j, j]] += weights[[e]];
      L[[i, j]] -= weights[[e]]; L[[j, i]] -= weights[[e]]], {e, Length[edges]}];
  L
];
tauOn[vertices_List, edges_List, weights_List] := Module[{L},
  If[Length[vertices] == 1, Return[1]];
  L = laplacianOn[vertices, edges, weights];
  Det[L[[1 ;; -2, 1 ;; -2]]]
];
cutShoreList[n_] := Rest[Subsets[Range[n]]];
graphNormalCoordinates[n_] := Join[IdentityMatrix[n], {-ConstantArray[1, n]}];
graphData[n_, weights_List] := Module[{edges, singleton, w0, shores, normals, gamma, r, B0},
  edges = pairList[n]; singleton = graphNormalCoordinates[n];
  w0 = (Take[UnitVector[n + 1, #[[1]]] - UnitVector[n + 1, #[[2]]], n]) & /@ edges;
  shores = cutShoreList[n];
  normals = Total[singleton[[#]]] & /@ shores;
  gamma = (tauOn[#, edges, weights] tauOn[Complement[Range[n + 1], #], edges, weights]) & /@ shores;
  r = Table[Total[Pick[weights, (Xor[MemberQ[S, #[[1]]], MemberQ[S, #[[2]]]] &) /@ edges, True]], {S, shores}];
  B0 = zoneMatrix[w0, weights, n];
  <|"Edges" -> edges, "Singletons" -> singleton, "W0" -> w0, "Shores" -> shores,
    "Normals" -> normals, "Gamma" -> gamma, "r" -> r, "B0" -> B0, "d" -> Det[B0]|>
];

runSection["Section 2.1 -- cofactors, Cauchy--Binet, adjugates, and zonotopes",
 Do[Module[{vectors, weights, B, Csum, M, prefix},
   prefix = "n=" <> ToString[n] <> ": ";
   vectors = Table[Table[(j + 1)^(i - 1), {i, n}], {j, n + 2}];
   weights = Table[(j + 1)/(j + 2), {j, n + 2}];
   B = zoneMatrix[vectors, weights, n];
   Csum = cofactorMatrixSum[vectors, weights, n];
   checkEqual[prefix <> "Cauchy--Binet (eqn:cauchy-binet)", Det[B], determinantSquareSum[vectors, weights, n]];
   checkEqual[prefix <> "weighted adjugate (eq:adj; product over J)", adjugate[B], Csum];
   checkEqual[prefix <> "YY^T CC^T = det(YY^T) I", B . Csum, Det[B] IdentityMatrix[n]];
   M = invertibleExample[n];
   checkEqual[prefix <> "cofactor transformation under invertible M",
     cofactorVector[(M . # &) /@ Take[vectors, n - 1], n],
     Det[M] Transpose[Inverse[M]] . cofactorVector[Take[vectors, n - 1], n]];
   Do[Module[{vs = Take[vectors, m], ws = Take[weights, m], Bs},
     Bs = zoneMatrix[vs, ws, n];
     checkEqual[prefix <> "rank-deficient adjugate, m=" <> ToString[m],
       adjugate[Bs], cofactorMatrixSum[vs, ws, n]]], {m, Max[0, n - 2], n - 1}];
   checkEqual[prefix <> "unit parallelotope volume", volumeSum[IdentityMatrix[n], ConstantArray[1, n], n], 1];
   checkEqual[prefix <> "unit parallelotope area", 2 areaHalfSum[IdentityMatrix[n], ConstantArray[1, n], n], 2 n];
 ], {n, $dimensions}]
];

runSection["Section 2.2 -- weighted simplex determinant and tree identities",
 Do[Module[{vertices, edges, edgeVectors, delta, trees, ell2, hatrho, G, L, tau, x, prefix,
     regular, regEdges, regG, rho, volume, s, ell, regularDelta},
   prefix = "n=" <> ToString[n] <> ": "; edges = pairList[n];
   vertices = Join[Transpose[invertibleExample[n]], {ConstantArray[0, n]}];
   edgeVectors = (vertices[[#[[1]]]] - vertices[[#[[2]]]]) & /@ edges;
   delta = Abs[Det[Transpose[Take[vertices, n]]]];
   trees = treeEdgeSets[Range[n + 1], edges];
   checkTrue[prefix <> "Cayley tree count", Length[trees] == (n + 1)^(n - 1)];
   checkTrue[prefix <> "every tree determinant has modulus delta",
     And @@ (Abs[Det[Transpose[edgeVectors[[#]]]]] == delta & /@ trees)];
   ell2 = (# . # &) /@ edgeVectors;
   hatrho = Range[Length[edges]]/Total[Range[Length[edges]]];
   G = matrixSum[MapThread[(#1/#2) outer[#3] &, {hatrho, ell2, edgeVectors}], n];
   L = laplacianOn[Range[n + 1], edges, hatrho];
   tau = tauOn[Range[n + 1], edges, hatrho];
   checkEqual[prefix <> "trace G = 1", Tr[G], 1];
   checkEqual[prefix <> "tree expansion of det G (eq:simplex-geometric-bound)", Det[G],
     Total[(Times @@ hatrho[[#]]) delta^2/(Times @@ ell2[[#]]) & /@ trees]];
   checkNonnegative[prefix <> "trace AM--GM bound", n^-n - Det[G]];
   checkEqual[prefix <> "L 1=0", L . ConstantArray[1, n + 1], ConstantArray[0, n + 1]];
   checkEqual[prefix <> "trace L = 2", Tr[L], 2];
   checkTrue[prefix <> "Laplacian kernel dimension one", MatrixRank[L] == n];
   checkEqual[prefix <> "nonzero-eigenvalue matrix-tree identity",
     -Coefficient[CharacteristicPolynomial[L, x], x, 1], (n + 1) tau];
   checkNonnegative[prefix <> "weighted tree AM--GM bound", (2/n)^n/(n + 1) - tau];
   (* The regular equal-weight case is an exact equality test in each n. *)
   regular = regularFrame[n];
   regEdges = (regular[[#[[1]]]] - regular[[#[[2]]]]) & /@ edges;
   ell = Sqrt[2] (n + 1)^(1/(2 n));
   regG = matrixSum[(outer[#]/(Length[edges] ell^2) &) /@ regEdges, n];
   checkEqual[prefix <> "regular case G=I/n", regG, IdentityMatrix[n]/n];
   regularDelta = (n + 1); (* det of n edge differences for this regular frame *)
   checkEqual[prefix <> "regular simplex edge determinant", Abs[Det[Transpose[(regular[[#]]-regular[[-1]])& /@ Range[n]]]], regularDelta];
   s = Length[edges] ell;
   checkEqual[prefix <> "weighted simplex equality, raised to n",
     s^n, cConstant[n]^n regularDelta (n + 1)^(n - 1)];
 ], {n, $dimensions}]
];

runSection["Section 2.3 -- balanced frames and reciprocal edges",
 Do[Module[{frame, U, delta, w, edges, weights, A, trees, prefix, reg},
   prefix = "n=" <> ToString[n] <> ": "; frame = balancedExample[n];
   U = Transpose[Take[frame, n]]; delta = Abs[Det[U]];
   w = reciprocalEdges[frame]; edges = pairList[n];
   checkEqual[prefix <> "balance", Total[frame], ConstantArray[0, n]];
   checkTrue[prefix <> "all maximal frame determinants have modulus delta",
     And @@ (Abs[Det[Transpose[frame[[#]]]]] == delta & /@ Subsets[Range[n + 1], {n}])];
   checkEqual[prefix <> "reciprocal pairing (eq:reciprocal-pairing)", frame . Transpose[w],
     Table[delta (KroneckerDelta[k, edges[[e, 1]]] - KroneckerDelta[k, edges[[e, 2]]]), {k, n + 1}, {e, Length[edges]}]];
   checkTrue[prefix <> "reciprocal edges equal complementary cofactors up to sign",
     And @@ Table[With[{c = cofactorVector[frame[[Complement[Range[n + 1], edges[[e]]]]], n]},
       exactZeroQ[Total[(c-w[[e]])^2]] || exactZeroQ[Total[(c+w[[e]])^2]]], {e, Length[edges]}]];
   trees = treeEdgeSets[Range[n + 1], edges];
   checkTrue[prefix <> "tree determinants = delta^(n-1)",
     And @@ (Abs[Det[Transpose[w[[#]]]]] == delta^(n - 1) & /@ trees)];
   weights = Range[Length[edges]]; A = zoneMatrix[w, weights, n];
   checkEqual[prefix <> "det A = delta^(2n-2) tau(rho)", Det[A],
     delta^(2 n - 2) tauOn[Range[n + 1], edges, weights]];
   checkEqual[prefix <> "inverse Gram rank-one formula",
     Inverse[IdentityMatrix[n] + ConstantArray[1, {n, n}]],
     IdentityMatrix[n] - ConstantArray[1, {n, n}]/(n + 1)];
   reg = regularFrame[n];
   checkEqual[prefix <> "regular reciprocal lengths all equal",
     FullSimplify[(# . # &) /@ reciprocalEdges[reg]], ConstantArray[2 (n + 1)^(-1/n), Length[edges]]];
 ], {n, $dimensions}]
];

ClearAll[elongatedGamma];
elongatedGamma[weights_List, S_List, t_] := Module[{n = Length[weights]-1, other, core, correction},
  Table[other = Complement[Range[n + 1], pair]; core = Times @@ weights[[other]];
    correction = Which[
      And @@ (MemberQ[S, #] & /@ pair), 1+t Total[1/weights[[Complement[Range[n+1], S]]]],
      And @@ (!MemberQ[S, #] & /@ pair), 1+t Total[1/weights[[S]]], True, 1];
    core correction, {pair, pairList[n]}]
];

runSection["Section 3 -- rhombic and elongated zonotopes",
 Do[Module[{frame, weights, w, delta, B, gamma, prefix, regular, area, volume},
   prefix = "n=" <> ToString[n] <> ": "; frame = balancedExample[n];
   weights = Range[n+1]; w = reciprocalEdges[frame];
   delta = Abs[Det[Transpose[Take[frame,n]]]]; B = zoneMatrix[frame,weights,n];
   gamma = (Times @@ weights[[Complement[Range[n+1], #]]] &) /@ pairList[n];
   checkEqual[prefix <> "rhombic det B = delta volume", Det[B], delta volumeSum[frame,weights,n]];
   checkEqual[prefix <> "rhombic grouped adjugate", adjugate[B], zoneMatrix[w,gamma,n]];
   checkEqual[prefix <> "rhombic grouped surface area", areaHalfSum[frame,weights,n], Total[MapThread[#1 Sqrt[#2 . #2]&, {gamma,w}]]];
   regular = regularFrame[n];
   volume = n+1;
   area = 2 Length[pairList[n]] Sqrt[2] (n+1)^(-1/(2 n));
   checkEqual[prefix <> "sharp rhombic quotient", area/volume^((n-1)/n), 2 cConstant[n]];
 ], {n,$dimensions}];
 Do[Module[{frame,weights,w,delta,subsets,prefix},
   frame=balancedExample[n]; weights=Range[n+1]; w=reciprocalEdges[frame];
   delta=Abs[Det[Transpose[Take[frame,n]]]];
   subsets=DeleteDuplicates[Join[Table[Range[p],{p,2,Floor[(n+1)/2]}],{{1,3}}]];
   Do[Module[{extra,vs,ws,B,gamma,t=2/3,p,q,a,b,cross,inS,inC,label},
     label="n="<>ToString[n]<>" S="<>ToString[S]<>" : ";
     extra=Total[frame[[S]]]; vs=Append[frame,extra]; ws=Append[weights,t];
     B=zoneMatrix[vs,ws,n]; gamma=elongatedGamma[weights,S,t];
     checkTrue[label<>"new maximal minors are 0 or +/-delta",
       And@@(MemberQ[{0,delta},Abs[Det[Transpose[vs[[#]]]]]]& /@ Subsets[Range[n+2],{n}])];
     checkEqual[label<>"elongated determinant-volume identity",Det[B],delta volumeSum[vs,ws,n]];
     checkEqual[label<>"elongated coefficient formula (eq:elongated-coefficients)",adjugate[B],zoneMatrix[w,gamma,n]];
     checkEqual[label<>"elongated area grouping",areaHalfSum[vs,ws,n],Total[MapThread[#1 Sqrt[#2 . #2]&,{gamma,w}]]];
     checkTrue[label<>"every new nonzero cofactor is an old reciprocal direction",
       And@@Table[With[{c=cofactorVector[vs[[J]],n]}, c===ConstantArray[0,n] ||
         AnyTrue[w, exactZeroQ[Total[(c-#)^2]] || exactZeroQ[Total[(c+#)^2]]&]],
         {J,Subsets[Range[n+2],{n-1}]}]];
     p=Length[S]; q=n+1-p;
     cross=a^(p-1)b^(q-1);
     inS=a^(p-2)b^(q-1)(b+q t);
     inC=a^(p-1)b^(q-2)(a+p t);
     checkEqual[label<>"within-S equality reduces to a=b+q t",inS-cross,a^(p-2)b^(q-1)(b+q t-a)];
     checkEqual[label<>"within-complement equality reduces to b=a+p t",inC-cross,a^(p-1)b^(q-2)(a+p t-b)];
     checkEqual[label<>"sum of equality equations forces (n+1)t=0",(a-b-q t)+(b-a-p t),-(n+1)t];
   ],{S,subsets}]
 ],{n,Select[$dimensions,#>=3&]}]
];

runSection["Section 4.1 -- graphical tree/cut formulas and normalized frames",
 Do[Module[{frame,U,edges,weights,data,B0,d,trees,gamma,normals,Gram,w,prefix,forests,grouped,cofactor,k},
   prefix="n="<>ToString[n]<>": "; frame=regularFrame[n]; U=Transpose[Take[frame,n]];
   edges=pairList[n]; weights=Range[Length[edges]]; data=graphData[n,weights];
   B0=data["B0"]; d=data["d"]; gamma=data["Gamma"]; normals=data["Normals"];
   w=reciprocalEdges[frame]; Gram=(n+1)^(-(n-1)/n)((n+1)IdentityMatrix[n+1]-ConstantArray[1,{n+1,n+1}]);
   checkEqual[prefix<>"normalized regular-frame Gram matrix",frame . Transpose[frame],Gram];
   checkEqual[prefix<>"normalized determinant",Det[U]^2,1];
   checkEqual[prefix<>"explicit reciprocal vector formula",w,
     ((n+1)^(-1/n)(frame[[#[[1]]]]-frame[[#[[2]]]]))& /@ edges];
   checkEqual[prefix<>"sum w_e w_e^T is scalar",zoneMatrix[w,ConstantArray[1,Length[edges]],n],
     (n+1)^((n-1)/n)IdentityMatrix[n]];
   checkTrue[prefix<>"number of cut-normal lines",Length[normals]==2^n-1];
   checkEqual[prefix<>"cut-normal lengths (eq:normal-length)",
     ((U . #) . (U . #)& /@ normals),
     ((n+1)^(-(n-1)/n)Length[#](n+1-Length[#])& /@ data["Shores"])];
   trees=treeEdgeSets[Range[n+1],edges];
   checkEqual[prefix<>"d = spanning-tree sum",d,Total[(Times@@weights[[#]])& /@ trees]];
   checkEqual[prefix<>"adj B0 = sum gamma_b c_b c_b^T",adjugate[B0],zoneMatrix[normals,gamma,n]];
   checkEqual[prefix<>"cut weights r_b (eq:rb)",(# . B0 . #& /@ normals),data["r"]];
   checkEqual[prefix<>"individual beta recovery (eq:beta-recovery)",
     (data["Singletons"][[#[[1]]]] . B0 . data["Singletons"][[#[[2]]]]& /@ edges),-weights];
   (* Independently group all (n-1)-edge cofactors by their exact integer line. *)
   grouped=ConstantArray[0,Length[normals]];
   forests=Subsets[Range[Length[edges]],{n-1}];
   Do[cofactor=cofactorVector[data["W0"][[J]],n];
     If[cofactor=!=ConstantArray[0,n],
       k=SelectFirst[Range[Length[normals]],normals[[#]]===cofactor || normals[[#]]===-cofactor&,Missing["not found"]];
       If[MissingQ[k],checkTrue[prefix<>"unexpected forest normal",False],grouped[[k]]+=Times@@weights[[J]]]],{J,forests}];
   checkEqual[prefix<>"forest grouping produces each gamma_b",grouped,gamma];
   showTable[prefix<>"cut coefficients",Transpose[{data["Shores"],gamma,data["r"]}]];
 ],{n,$dimensions}]
];

runSection["Sections 4.2 and 5 -- exact canonical/equality identities",
 Do[Module[{frame,normals,edges,data,gamma,r,weights,B,scalar,H,T,phi,psi,prefix,unknowns,D,forms,C,
     singleton,b,shore,i,j,other,determinant,sd,formalT,formalH},
   prefix="n="<>ToString[n]<>": "; frame=regularFrame[n]; edges=pairList[n];
   weights=ConstantArray[1,Length[edges]]; data=graphData[n,weights];
   normals=(Transpose[Take[frame,n]] . #& /@ data["Normals"]);
   gamma=data["Gamma"]; scalar=(n+1)^((n-1)/n); B=scalar IdentityMatrix[n];
   r=FullSimplify[(# . B . #)& /@ normals];
   checkEqual[prefix<>"equal weights make every rhat_b equal",FullSimplify[r/((# . #&)/@ normals)],ConstantArray[scalar,Length[normals]]];
   checkEqual[prefix<>"canonical map at equal weights is I",(data["d"])^(1/(2n))IdentityMatrix[n]/Sqrt[scalar],IdentityMatrix[n]];
   H=matrixSum[MapThread[(#1/Sqrt[#2 . #2])outer[#2]&,{gamma,normals}],n];
   checkEqual[prefix<>"equal-weight surface-area tensor is scalar",H,Tr[H]IdentityMatrix[n]/n];
   (* The determinant scaling does not require symbolic eigenvectors: choose
      a positive diagonal square root S and an independent exact T. *)
   sd=DiagonalMatrix[Range[n]+1]; formalT=IdentityMatrix[n]+ConstantArray[1,{n,n}];
   formalH=Det[sd]^(-1/n) sd . formalT . sd;
   checkEqual[prefix<>"det H = d^(1/2) det T",Det[formalH],Det[sd]Det[formalT]];
   singleton=data["Singletons"];
   checkTrue[prefix<>"all singleton bases have determinant +/-1",
     And@@(Abs[Det[Transpose[singleton[[#]]]]]==1& /@ Subsets[Range[n+1],{n}])];
   Do[shore=data["Shores"][[b]];i=First[shore];j=First[Complement[Range[n+1],shore]];
     other=Complement[Range[n+1],{i,j}];
     determinant=Det[Transpose[Prepend[singleton[[other]],data["Normals"][[b]]]]];
     checkTrue[prefix<>"basis exchange for cut "<>ToString[shore],Abs[determinant]==1],{b,Length[data["Shores"]]}];
   unknowns=Array[q,n (n+1)/2];D=ConstantArray[0,{n,n}];
   With[{pairs=Select[Tuples[Range[n],2],#[[1]]<=#[[2]]&]},
     Do[D[[pairs[[k,1]],pairs[[k,2]]]]=unknowns[[k]];D[[pairs[[k,2]],pairs[[k,1]]]]=unknowns[[k]],{k,Length[pairs]}]];
   forms=Expand[# . D . #]& /@ data["Normals"];
   C=Table[Coefficient[forms[[i]],unknowns[[j]]],{i,Length[forms]},{j,Length[unknowns]}];
   checkTrue[prefix<>"cut quadratic values determine a symmetric matrix (polarization)",MatrixRank[C]==n (n+1)/2];
   checkEqual[prefix<>"Jensen exponent simplification",
     dd^(1/2) pp (ss/(dd^(2n-3) pp))^(-1/2),dd^(n-1)pp^(3/2)/Sqrt[ss],dd>0&&pp>0&&ss>0];
 ],{n,$dimensions}]
];

If[TrueQ[$runNumericalDiagnostics],
 runSection["Sections 4.2--5 -- 80-digit nonsymmetric diagnostics (not proofs)",
  Do[Module[{frame,U,weights,data,normals,w,B,d,gamma,r,halfB,canonical,unit,areas,H,T,phi,psi,
      M,A,R,area,prefix},
    prefix="n="<>ToString[n]<>": "; frame=regularFrame[n];U=Transpose[Take[frame,n]];
    weights=Range[Length[pairList[n]]]+1;data=graphData[n,weights];
    normals=N[(U . #& /@ data["Normals"]),$workingPrecision];
    w=N[reciprocalEdges[frame],$workingPrecision];B=zoneMatrix[w,weights,n];d=N[data["d"],$workingPrecision];
    gamma=N[data["Gamma"],$workingPrecision];r=N[data["r"],$workingPrecision];halfB=MatrixPower[B,1/2];
    canonical=d^(1/(2n))Inverse[halfB];
    unit=MapThread[halfB . #1/Sqrt[#2]&,{normals,r}];areas=d^(-1/(2n))gamma Sqrt[r];
    H=zoneMatrix[unit,areas,n];T=zoneMatrix[normals,gamma/Sqrt[r],n];
    phi=Det[zoneMatrix[normals,gamma/(Norm/@normals),n]];
    psi=d^(2n-3)Det[zoneMatrix[normals,gamma r/(Norm/@normals)^3,n]];
    M=IdentityMatrix[n];M[[1,1]]=2;M[[2,2]]=1/2;M[[1,2]]=1/3;
    A=M . Inverse[canonical];R=MatrixPower[Inverse[A] . Transpose[Inverse[A]],1/2];
    area=2Total[MapThread[#1 Norm[Transpose[Inverse[M]] . #2]&,{gamma,normals}]];
    numericalClose[prefix<>"det canonical = 1",Det[canonical],1];
    numericalClose[prefix<>"canonical normals are unit",(# . #& /@ unit),ConstantArray[1,Length[unit]]];
    numericalClose[prefix<>"H = d^(-1/(2n)) B^(1/2) T B^(1/2)",H,d^(-1/(2n))halfB . T . halfB];
    numericalClose[prefix<>"det H = sqrt(d) det T",Det[H],Sqrt[d]Det[T]];
    numericalClose[prefix<>"area transport to canonical position",area/2,Total[MapThread[#1 Norm[R . #2]&,{areas,unit}]]];
    numericalNonnegative[prefix<>"normal Cauchy--Schwarz step",area/2-Tr[R . H]];
    numericalNonnegative[prefix<>"trace AM--GM step",Tr[R . H]-n Det[H]^(1/n)];
    numericalNonnegative[prefix<>"calibrated Jensen determinant bound",Det[H]-d^(n-1)phi^(3/2)/Sqrt[psi]];
    numericalNonnegative[prefix<>"graphical zonotope quotient bound",area/d^((n-1)/n)-2n (phi^3/psi)^(1/(2n))];
  ],{n,$dimensions}]
 ]
];

runSection["Section 6 -- three-dimensional frame, constants, dodecahedra, and prisms",
 Module[{frame,edges,w,core,U,regular,Utarget,M,cofactor,archArea,archIota,kappa,x,m,am,a,p,h,
     rhombicConstant,hexConstant,side,u,lateralDifference},
   frame=2^(-2/3){{1,1,1},{1,-1,-1},{-1,1,-1},{-1,-1,1}};
   edges=pairList[3];w=reciprocalEdges[frame];
   checkEqual["explicit 3D frame has determinant one",Det[Transpose[Take[frame,3]]],1];
   checkEqual["explicit 3D frame balance",Total[frame],{0,0,0}];
   Do[cofactor=Cross@@frame[[Complement[Range[4],edges[[e]]]]];
     checkTrue["w_"<>StringJoin[ToString/@edges[[e]]]<>" is the complementary cross product",
       exactZeroQ[Total[(w[[e]]-cofactor)^2]]||exactZeroQ[Total[(w[[e]]+cofactor)^2]]],{e,6}];
   archArea=2(4*3*Sqrt[3]*2^(-2/3)+3*2*2^(-2/3));
   archIota=3(1+2Sqrt[3])/4^(2/3);kappa=(1+2Sqrt[3])^3/128;
   checkEqual["Archimedean area",archArea,12(1+2Sqrt[3])2^(-2/3)];
   checkEqual["Archimedean volume-normalized quotient",archArea/16^(2/3),archIota];
   checkEqual["kappa normalization",6 kappa^(1/3),archIota];
   core={w[[2]],-w[[4]],w[[5]],-w[[3]]};
   checkEqual["dodecahedral core cycle is balanced",Total[core],{0,0,0}];
   checkEqual["extra direction w12 = u1+u2",w[[1]],core[[1]]+core[[2]]];
   checkTrue["each core triple determinant has modulus one",
     And@@(exactZeroQ[Det[Transpose[core[[#]]]]^2-1]& /@ Subsets[Range[4],{3}])];
   U=Transpose[Take[core,3]];regular=frame;Utarget=Transpose[Take[regular,3]];
   If[TrueQ[FullSimplify[Det[U]]<0],Utarget=DiagonalMatrix[{-1,1,1}] . Utarget];
   M=Utarget . Inverse[U];
   checkEqual["dodecahedral regularizing affine map has det one",Det[M],1];
   rhombicConstant=3*2^(5/6);hexConstant=3*2^(2/3)*3^(1/6);
   checkEqual["regularized core realizes the rhombic constant",
     2 areaHalfSum[(M . #&)/@core,ConstantArray[1,4],3]/4^(2/3),rhombicConstant];
   checkEqual["prism quotient substitution x=hp/a",(2a+h p)/(a h)^(2/3),
     ((2+x)x^(-2/3)(p^2/a)^(1/3))/.x->h p/a,a>0&&p>0&&h>0];
   checkEqual["prism one-variable derivative",D[(2+x)x^(-2/3),x],(x-4)/(3x^(5/3)),x>0];
   checkEqual["prism minimum constant at x=4",((2+x)x^(-2/3)(4am)^(1/3))/.x->4,6(am/4)^(1/3),am>0];
   checkEqual["square-prism constant",6(4Tan[Pi/4]/4)^(1/3),6];
   checkEqual["hexagonal-prism constant",6(6Tan[Pi/6]/4)^(1/3),hexConstant];
   checkEqual["height is twice inradius",(4a/p)/.a->rr p/2,2rr,p>0&&rr>0];
   side={sx,sy,0};u={ux,uy,hh};
   lateralDifference=Expand[Cross[side,u] . Cross[side,u]-hh^2(side . side)];
   checkEqual["oblique lateral-face squared excess",lateralDifference,(sx uy-sy ux)^2];
   Do[With[{label=First[pair],constant=Last[pair]},
      checkNonnegative["strict gap above truncated-octahedral value: "<>label,constant-archIota];
      checkTrue["the gap is strictly positive: "<>label,FullSimplify[constant>archIota]]],
     {pair,{{"rhombic/elongated",rhombicConstant},{"hexagonal prism",hexConstant},{"parallelepiped",6}}}];
 ]
];

(* Appendix utilities: no expanded coefficient table is an input. *)
ClearAll[polynomialDegrees, minimumTotalDegree, maximumTotalDegree, radialChart, polynomialRebuild,
  tensorBernsteinSmall, bernsteinBasisRebuild];
polynomialDegrees[p_,vars_List] := Exponent[p,#]& /@ vars;
minimumTotalDegree[p_,vars_List] := Min[Total/@(First/@CoefficientRules[Expand[p],vars])];
maximumTotalDegree[p_,vars_List] := Max[Total/@(First/@CoefficientRules[Expand[p],vars])];
polynomialRebuild[rules_List,vars_List] := Total[(Last[#] Times@@(vars^First[#]))& /@ rules];
radialChart[p_,vars_List,j_Integer,k_Integer,newvars_List] := Module[{rules,other,shifted},
  rules=CoefficientRules[Expand[p],vars];other=Delete[Range[Length[vars]],j];
  If[!And@@(Total[First[#]]>=k& /@rules),Return[$Failed]];
  shifted=((Prepend[First[#][[other]],Total[First[#]]-k])->Last[#])& /@rules;
  Expand[polynomialRebuild[shifted,newvars]]
];
tensorBernsteinSmall[p_,vars_List,box_List,degrees_List] := Module[{z,power,rules,indices},
  z=Array[zz,Length[vars]];
  power=Expand[p/.Thread[vars->MapThread[#1[[1]]+(#1[[2]]-#1[[1]])#2&,{box,z}]]];
  rules=CoefficientRules[power,z];indices=Tuples[Range[0,#]& /@ degrees];
  Table[Total[Function[rule,With[{a=First[rule],c=Last[rule]},
    If[And@@MapThread[LessEqual,{a,index}],c Times@@MapThread[Binomial[#1,#2]/Binomial[#3,#2]&,{index,a,degrees}],0]]]/@rules],{index,indices}]
];
bernsteinBasisRebuild[coefficients_List,degrees_List,vars_List] := Module[{indices},
  indices=Tuples[Range[0,#]& /@degrees];
  Expand[Total[MapThread[#1 Times@@MapThread[Binomial[#1,#2]#3^#2(1-#3)^(#1-#2)&,{degrees,#2,vars}]&,{coefficients,indices}]]]
];

If[TrueQ[$runAppendixPolynomialChecks],
 runSection["Appendix A.1--A.2 -- independent symbolic source reconstruction",
  Module[{beta,edges,singleton,normals,shores,gamma,r,L,d,bases,dets,pTerms,rhatTerms,eps,ell,phi,psi,f,
      cofactorValues,cofactorPsi,A,C,g,z,actions,action,permuted,chart,tvars,expected,poly,ds},
    beta={b12,b13,b14,b23,b24,b34};edges=pairList[3];singleton=graphNormalCoordinates[3];
    normals={{1,0,0},{0,1,0},{0,0,1},{1,1,1},{1,1,0},{1,0,1},{0,1,1}};
    shores={{1},{2},{3},{4},{1,2},{1,3},{1,4}};
    gamma={b23 b24+b23 b34+b24 b34,b13 b14+b13 b34+b14 b34,
      b12 b14+b12 b24+b14 b24,b12 b13+b12 b23+b13 b23,b12 b34,b13 b24,b14 b23};
    r={b12+b13+b14,b12+b23+b24,b13+b23+b34,b14+b24+b34,
      b13+b14+b23+b24,b12+b14+b23+b34,b12+b13+b24+b34};
    L=laplacianOn[Range[4],edges,beta];d=Expand[Det[L[[1;;3,1;;3]]]];
    bases=Select[Subsets[Range[7],{3}],Det[Transpose[normals[[#]]]]!=0&];
    dets=Det[Transpose[normals[[#]]]]^2& /@bases;
    checkTrue["29 normal bases with squared determinants 1 (28 times), 4 (once)",Sort[dets]===Join[ConstantArray[1,28],{4}]];
    checkEqual["explicit gamma versus induced tree products",gamma,
      (tauOn[#,edges,beta]tauOn[Complement[Range[4],#],edges,beta])& /@shores];
    checkEqual["explicit cut weights versus quadratic values",r,(# . L[[1;;3,1;;3]] . #&)/@normals];
    eps=(2(Sqrt[3]/2)^Count[#,i_/;i<=4])& /@bases;
    pTerms=MapThread[(#1/ #2)(Times@@gamma[[#3]])&,{dets,eps,bases}];
    rhatTerms=MapThread[(Times@@r[[#1]])/#2^2&,{bases,eps}];
    phi=Expand[Total[pTerms]];psi=Expand[d^3 Total[pTerms rhatTerms]];
    f=Expand[phi^3-((1+2Sqrt[3])^3/128)^2 psi];
    checkEqual["uncalibrated basis sum = d^2",Total[MapThread[#1(Times@@gamma[[#2]])&,{dets,bases}]],d^2];
    cofactorValues=Table[Total[MapThread[If[MemberQ[#1,b],#2(Times@@gamma[[DeleteCases[#1,b]]]),0]&,{bases,dets}]],{b,7}];
    checkEqual["all seven cofactor derivatives = d r_b",cofactorValues,d r];
    cofactorPsi=Total[MapThread[#1(Times@@gamma[[#2]])(Times@@cofactorValues[[#2]])/#3^3&,{dets,bases,eps}]];
    checkEqual["psi agrees with cofactor construction (no extra d factor)",psi,cofactorPsi];
    ell=Join[ConstantArray[Sqrt[3],4],ConstantArray[2,3]];
    A=zoneMatrix[normals,gamma/ell,3];C=zoneMatrix[normals,gamma r/ell^3,3];
    checkEqual["varphi agrees with Section 5 determinant",phi,4Det[A]];
    checkEqual["psi agrees with Section 5 determinant",psi,64d^3 Det[C]];
    checkTrue["varphi degree 6",minimumTotalDegree[phi,beta]==6&&maximumTotalDegree[phi,beta]==6];
    checkTrue["psi degree 18",minimumTotalDegree[psi,beta]==18&&maximumTotalDegree[psi,beta]==18];
    checkTrue["f has 6083 monomials",Length[CoefficientRules[f,beta]]==6083];
    checkTrue["f homogeneous degree 18",minimumTotalDegree[f,beta]==18&&maximumTotalDegree[f,beta]==18];
    checkTrue["f multidegree (6,6,6,6,6,6)",polynomialDegrees[f,beta]===ConstantArray[6,6]];
    checkEqual["equal weights give f=0",f/.Thread[beta->ConstantArray[1,6]],0];
    Do[action=Table[First@FirstPosition[edges,Sort[perm[[edge]]]],{edge,edges}];
      (* ReplaceAll is simultaneous here; replacement RHSs are not re-replaced. *)
      permuted=Expand[f/.Thread[beta->beta[[action]]]];
      checkEqual["S4 vertex action "<>ToString[perm],permuted,f],{perm,Permutations[Range[4]]}];
    g=Expand[f/.b34->1];
    checkTrue["g has 6083 monomials",Length[CoefficientRules[g,Most[beta]]]==6083];
    checkTrue["g has total degrees 12 through 18",minimumTotalDegree[g,Most[beta]]==12&&maximumTotalDegree[g,Most[beta]]==18];
    z=Array[dev,5];poly=Expand[g/.Thread[Most[beta]->1-z]];
    checkTrue["g(1-z) has minimum total degree two",minimumTotalDegree[poly,z]==2];
    tvars={tt,u1,u2,u3,u4};
    Do[chart=radialChart[g,Most[beta],j,12,tvars];
      checkTrue["all-small chart degrees, j="<>ToString[j],chart=!=$Failed&&polynomialDegrees[chart,tvars]===ConstantArray[6,5]];
      expected=tt Insert[Rest[tvars],1,j];
      checkEqual["all-small t^12 factorization, j="<>ToString[j],tt^12 chart,g/.Thread[Most[beta]->expected]];
      chart=radialChart[poly,z,j,2,tvars];
      checkTrue["all-large chart degrees, j="<>ToString[j],chart=!=$Failed&&polynomialDegrees[chart,tvars]==={16,6,6,6,6}];
      checkEqual["all-large t^2 factorization, j="<>ToString[j],tt^2 chart,poly/.Thread[z->expected]],{j,5}];
    $appendixData=<|"Beta"->beta,"Gamma"->gamma,"r"->r,"d"->d,"Bases"->bases,"varphi"->phi,"psi"->psi,"f"->f,"g"->g|>;
  ]
 ]
];

runSection["Appendix A.3--A.4 -- cover bookkeeping and small Bernstein tests",
 Module[{ordinary,exceptions,opposite,allMasks,p,vars,box,degrees,coefficients,z,expected},
   exceptions={0,31,12,18};allMasks=Range[0,31];ordinary=Complement[allMasks,exceptions];
   checkTrue["28 ordinary macro-boxes",Length[ordinary]==28];
   checkEqual["exceptional masks encode the two opposite pairs",{BitOr[BitShiftLeft[1,2],BitShiftLeft[1,3]],BitOr[BitShiftLeft[1,1],BitShiftLeft[1,4]]},{12,18}];
   checkEqual["54 rectangles",28+2*2^3+5+5,54];
   checkEqual["1027628 coefficient positions",(28+16+5)7^5+5*17*7^4,1027628];
   vars={x,y};box={{1/5,4/5},{-1/3,5/6}};degrees={4,3};
   p=(1+Sqrt[3])x^2 y+7x y^2/5-2y/3+11/7;
   coefficients=tensorBernsteinSmall[p,vars,box,degrees];z={z1,z2};
   expected=Expand[p/.Thread[vars->MapThread[#1[[1]]+(#1[[2]]-#1[[1]])#2&,{box,z}]]];
   checkEqual["independent Bernstein basis reconstruction on a rational box",
     bernsteinBasisRebuild[coefficients,degrees,z],expected];
   checkEqual["quadratic Bernstein coefficients",tensorBernsteinSmall[x^2-x+1,{x},{{0,1}},{2}],{1,1/2,1}];
   checkEqual["nonnegative polynomial can have a negative coefficient",tensorBernsteinSmall[(2x-1)^2,{x},{{0,1}},{2}],{1,-1,1}];
   checkEqual["zero coefficients are legitimate",tensorBernsteinSmall[x,{x},{{0,1}},{1}],{0,1}];
   checkNonnegative["restoring the all-small factor preserves nonnegativity",tt^12,tt>=0];
   checkNonnegative["restoring the all-large factor preserves nonnegativity",tt^2,tt>=0];
 ]
];

$failures=Select[$checks,!TrueQ[#["Passed"]]&];
$exactChecks=Select[$checks,#["Kind"]==="EXACT"&];
$numericalChecks=Select[$checks,#["Kind"]==="NUMERIC"&];
$allChecksPassed=($failures==={});
Print["\n",StringRepeat["=",76],"\nSummary"];
Print["Exact checks: ",Length[$exactChecks],"; numerical diagnostics: ",Length[$numericalChecks],
  "; failures: ",Length[$failures]];
If[$allChecksPassed,
 Print["ALL REQUESTED MATHEMATICA CALCULATION CHECKS PASSED"],
 Print["FAILED CHECKS:"];Scan[Print[#["Name"]]&, $failures]];
Print["This is supplementary testing, not a replacement for the exact Python certificate."];
Print["Source notes:"];Scan[Print["  ",#]&, $sourceNotes];
(* Results remain available after Get[], including failures and exact source polynomials. *)
End[];

(* Do not terminate an interactive Get. Some command-line frontends retain
   these flags and can be detected here. For guaranteed shell exit propagation
   with other frontends, use the explicit -code wrapper in the header/README. *)
If[MemberQ[$ScriptCommandLine,"-file"] || MemberQ[$ScriptCommandLine,"-f"],
  Exit[If[TrueQ[TruncOctChecks`$allChecksPassed],0,1]]];





==> trunc_oct_verification/exact_bernstein.py <==
"""Minimal exact polynomial and tensor-product Bernstein arithmetic.

The coefficient field is Q(sqrt(3)).  NumPy is used only as an efficient
container for arrays of Python integers; no floating-point arithmetic enters
any accepted sign decision.
"""
from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from math import comb, lcm
from typing import Iterable, Mapping, Sequence

import numpy as np

Rat = Fraction
Exp = tuple[int, ...]


def _exact_rational(value: object) -> Rat:
    """Accept only exact built-in integers and Fractions, never float input."""
    if not isinstance(value, (int, Fraction)):
        raise TypeError("proof scalars must be int or Fraction (not float)")
    return Rat(value)


@dataclass(frozen=True, slots=True)
class Q3:
    """An exact number a + b*sqrt(3), with a,b rational."""

    a: Rat = Rat(0)
    b: Rat = Rat(0)

    def __post_init__(self) -> None:
        object.__setattr__(self, "a", _exact_rational(self.a))
        object.__setattr__(self, "b", _exact_rational(self.b))

    @staticmethod
    def coerce(value: "Q3 | Rat | int") -> "Q3":
        if isinstance(value, Q3):
            return value
        return Q3(_exact_rational(value), Rat(0))

    def __add__(self, other: "Q3 | Rat | int") -> "Q3":
        other = Q3.coerce(other)
        return Q3(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self) -> "Q3":
        return Q3(-self.a, -self.b)

    def __sub__(self, other: "Q3 | Rat | int") -> "Q3":
        return self + (-Q3.coerce(other))

    def __rsub__(self, other: "Q3 | Rat | int") -> "Q3":
        return Q3.coerce(other) - self

    def __mul__(self, other: "Q3 | Rat | int") -> "Q3":
        other = Q3.coerce(other)
        return Q3(
            self.a * other.a + 3 * self.b * other.b,
            self.a * other.b + self.b * other.a,
        )

    __rmul__ = __mul__

    def inverse(self) -> "Q3":
        denominator = self.a * self.a - 3 * self.b * self.b
        if denominator == 0:
            raise ZeroDivisionError("zero in Q(sqrt(3))")
        return Q3(self.a / denominator, -self.b / denominator)

    def __truediv__(self, other: "Q3 | Rat | int") -> "Q3":
        return self * Q3.coerce(other).inverse()

    def __rtruediv__(self, other: "Q3 | Rat | int") -> "Q3":
        return Q3.coerce(other) / self

    def __pow__(self, exponent: int) -> "Q3":
        if not isinstance(exponent, int):
            raise TypeError("field exponent must be an integer")
        if exponent < 0:
            return self.inverse() ** (-exponent)
        result = Q3(1)
        base = self
        while exponent:
            if exponent & 1:
                result *= base
            exponent >>= 1
            if exponent:
                base *= base
        return result

    def sign(self) -> int:
        """Return the exact sign of a+b*sqrt(3)."""
        denominator = lcm(self.a.denominator, self.b.denominator)
        return sign_pair(int(self.a * denominator), int(self.b * denominator))

    def as_pair(self) -> tuple[str, str]:
        return (str(self.a), str(self.b))


ZERO = Q3(0)
ONE = Q3(1)
Poly = dict[Exp, object]


def validate_polynomial(poly: Mapping[Exp, object], variable_count: int) -> None:
    """Check dimensions, nonnegative integral exponents, and exact coefficients.

    This is called at public conversion/substitution boundaries, rather than
    inside each term of the sparse multiplication loop.
    """
    if not isinstance(variable_count, int) or variable_count < 1:
        raise ValueError("variable_count must be a positive integer")
    for exponent, coefficient in poly.items():
        if len(exponent) != variable_count:
            raise ValueError("inconsistent polynomial dimension")
        if any(not isinstance(e, int) or e < 0 for e in exponent):
            raise ValueError("polynomial exponents must be nonnegative integers")
        _as_q3(coefficient)


def _dimension(poly: Mapping[Exp, object]) -> int | None:
    return len(next(iter(poly))) if poly else None


def _is_zero(value: object) -> bool:
    if isinstance(value, Q3):
        return value.a == 0 and value.b == 0
    return value == 0


def _as_q3(value: object) -> Q3:
    return value if isinstance(value, Q3) else Q3.coerce(value)  # type: ignore[arg-type]


def poly_clean(poly: Mapping[Exp, object]) -> Poly:
    return {exponent: coefficient for exponent, coefficient in poly.items() if not _is_zero(coefficient)}


def poly_const(variable_count: int, coefficient: object = Rat(0)) -> Poly:
    return {} if _is_zero(coefficient) else {(0,) * variable_count: coefficient}


def poly_var(variable_count: int, axis: int) -> Poly:
    if not isinstance(axis, int) or not 0 <= axis < variable_count:
        raise ValueError("variable axis is out of range")
    exponent = [0] * variable_count
    exponent[axis] = 1
    return {tuple(exponent): Rat(1)}


def poly_add(*polys: Mapping[Exp, object]) -> Poly:
    dimensions = {_dimension(poly) for poly in polys if poly}
    if len(dimensions) > 1:
        raise ValueError("cannot add polynomials of different dimensions")
    result: Poly = {}
    for poly in polys:
        for exponent, coefficient in poly.items():
            result[exponent] = result.get(exponent, 0) + coefficient
            if _is_zero(result[exponent]):
                del result[exponent]
    return result


def poly_neg(poly: Mapping[Exp, object]) -> Poly:
    return {exponent: -coefficient for exponent, coefficient in poly.items()}


def poly_sub(left: Mapping[Exp, object], right: Mapping[Exp, object]) -> Poly:
    return poly_add(left, poly_neg(right))


def poly_scale(poly: Mapping[Exp, object], scalar: object) -> Poly:
    if _is_zero(scalar):
        return {}
    return poly_clean({exponent: scalar * coefficient for exponent, coefficient in poly.items()})


def poly_mul(left: Mapping[Exp, object], right: Mapping[Exp, object]) -> Poly:
    if not left or not right:
        return {}
    if _dimension(left) != _dimension(right):
        raise ValueError("cannot multiply polynomials of different dimensions")
    result: Poly = {}
    for left_exp, left_coefficient in left.items():
        for right_exp, right_coefficient in right.items():
            exponent = tuple(a + b for a, b in zip(left_exp, right_exp))
            result[exponent] = result.get(exponent, 0) + left_coefficient * right_coefficient
    return poly_clean(result)


def poly_prod(polys: Iterable[Mapping[Exp, object]], variable_count: int) -> Poly:
    result = poly_const(variable_count, Rat(1))
    for poly in polys:
        result = poly_mul(result, poly)
    return result


def poly_pow(poly: Mapping[Exp, object], exponent: int, variable_count: int) -> Poly:
    if not isinstance(exponent, int):
        raise TypeError("polynomial exponent must be an integer")
    if exponent < 0:
        raise ValueError("polynomial exponent must be nonnegative")
    validate_polynomial(poly, variable_count)
    result = poly_const(variable_count, Rat(1))
    base = dict(poly)
    while exponent:
        if exponent & 1:
            result = poly_mul(result, base)
        exponent >>= 1
        if exponent:
            base = poly_mul(base, base)
    return result


def poly_total_degree(poly: Mapping[Exp, object]) -> int:
    return max((sum(exponent) for exponent in poly), default=0)


def poly_min_total_degree(poly: Mapping[Exp, object]) -> int:
    return min((sum(exponent) for exponent in poly), default=0)


def poly_multidegree(poly: Mapping[Exp, object], variable_count: int) -> tuple[int, ...]:
    if not poly:
        return (0,) * variable_count
    return tuple(max(exponent[axis] for exponent in poly) for axis in range(variable_count))


def poly_eval(poly: Mapping[Exp, object], values: Sequence[object]) -> Q3:
    validate_polynomial(poly, len(values))
    values = tuple(_as_q3(value) for value in values)
    total = ZERO
    for exponent, coefficient in poly.items():
        term = _as_q3(coefficient)
        for value, power in zip(values, exponent):
            if power:
                term *= _as_q3(value) ** power
        total += term
    return total


def poly_set_variable_one(poly: Mapping[Exp, object], axis: int) -> Poly:
    """Substitute x_axis=1 and remove that variable."""
    if poly:
        count = _dimension(poly)
        validate_polynomial(poly, count)
        if not isinstance(axis, int) or not 0 <= axis < count:
            raise ValueError("variable axis is out of range")
    result: Poly = {}
    for exponent, coefficient in poly.items():
        reduced = exponent[:axis] + exponent[axis + 1 :]
        result[reduced] = result.get(reduced, 0) + coefficient
    return poly_clean(result)


def poly_permute_variables(poly: Mapping[Exp, object], old_to_new: Sequence[int]) -> Poly:
    """Relabel variables by sending old axis i to new axis old_to_new[i]."""
    count = len(old_to_new)
    validate_polynomial(poly, count)
    if sorted(old_to_new) != list(range(count)):
        raise ValueError("old_to_new must be a permutation")
    result: Poly = {}
    for exponent, coefficient in poly.items():
        new_exponent = [0] * len(exponent)
        for old_axis, new_axis in enumerate(old_to_new):
            new_exponent[new_axis] = exponent[old_axis]
        key = tuple(new_exponent)
        result[key] = result.get(key, 0) + coefficient
    return poly_clean(result)


def poly_translate_one_minus(poly: Mapping[Exp, object]) -> Poly:
    """For every variable, substitute x_i=1-z_i."""
    if not poly:
        return {}
    variable_count = len(next(iter(poly)))
    validate_polynomial(poly, variable_count)
    result = dict(poly)
    for axis in range(variable_count):
        translated: Poly = {}
        for exponent, coefficient in result.items():
            power = exponent[axis]
            for new_power in range(power + 1):
                new_exponent = list(exponent)
                new_exponent[axis] = new_power
                factor = comb(power, new_power) * ((-1) ** new_power)
                key = tuple(new_exponent)
                translated[key] = translated.get(key, 0) + coefficient * factor
        result = poly_clean(translated)
    return result


def radial_blowup(poly: Mapping[Exp, object], maximal_axis: int, factor_degree: int) -> Poly:
    """Substitute x_j=t and x_i=t*u_i, then divide by t^factor_degree.

    The output variable order is t followed by u_i for i != maximal_axis.
    """
    if not isinstance(factor_degree, int) or factor_degree < 0:
        raise ValueError("radial factor degree must be a nonnegative integer")
    if not poly:
        return {}
    count = len(next(iter(poly)))
    validate_polynomial(poly, count)
    if not isinstance(maximal_axis, int) or not 0 <= maximal_axis < count:
        raise ValueError("maximal axis is out of range")
    other_axes = [axis for axis in range(count) if axis != maximal_axis]
    result: Poly = {}
    for exponent, coefficient in poly.items():
        t_power = sum(exponent) - factor_degree
        if t_power < 0:
            raise AssertionError("claimed radial factor is absent")
        new_exponent = (t_power,) + tuple(exponent[axis] for axis in other_axes)
        result[new_exponent] = result.get(new_exponent, 0) + coefficient
    return poly_clean(result)


def common_denominator(poly: Mapping[Exp, object]) -> int:
    denominator = 1
    for coefficient in poly.values():
        q = _as_q3(coefficient)
        denominator = lcm(denominator, q.a.denominator, q.b.denominator)
    return denominator


def sign_pair(a: int, b: int) -> int:
    """Exact sign of a+b*sqrt(3), for integers a,b."""
    if b == 0:
        return (a > 0) - (a < 0)
    if a == 0:
        return (b > 0) - (b < 0)
    if a > 0 and b > 0:
        return 1
    if a < 0 and b < 0:
        return -1
    comparison = a * a - 3 * b * b
    if comparison == 0:
        raise AssertionError("nonzero integers cannot satisfy a^2 = 3*b^2")
    if a > 0:  # a>0, b<0
        return 1 if comparison > 0 else -1
    return -1 if comparison > 0 else 1  # a<0, b>0


def _univariate_bernstein_matrix(degree: int, lower: Rat, upper: Rat) -> tuple[np.ndarray, int]:
    """Return an integer-scaled power-to-Bernstein matrix on [lower,upper]."""
    if not isinstance(degree, int) or degree < 0:
        raise ValueError("Bernstein degree must be a nonnegative integer")
    lower, upper = _exact_rational(lower), _exact_rational(upper)
    width = upper - lower
    if width <= 0:
        raise ValueError("Bernstein interval must have positive width")
    entries = [[Rat(0) for _ in range(degree + 1)] for __ in range(degree + 1)]
    for bernstein_index in range(degree + 1):
        for power in range(degree + 1):
            value = Rat(0)
            for j in range(min(bernstein_index, power) + 1):
                value += (
                    Rat(comb(power, j) * comb(bernstein_index, j), comb(degree, j))
                    * lower ** (power - j)
                    * width**j
                )
            entries[bernstein_index][power] = value
    denominator = 1
    for row in entries:
        for value in row:
            denominator = lcm(denominator, value.denominator)
    matrix = np.empty((degree + 1, degree + 1), dtype=object)
    for row in range(degree + 1):
        for column in range(degree + 1):
            matrix[row, column] = int(entries[row][column] * denominator)
    return matrix, denominator


def _apply_axis_matrix(array: np.ndarray, matrix: np.ndarray, axis: int) -> np.ndarray:
    """Apply one exact integer change-of-basis matrix along ``axis``.

    Both arrays have ``dtype=object`` and contain only Python integers, so
    NumPy dispatches every scalar operation to exact integer arithmetic.  The
    object-array matrix product is substantially faster and, unlike a manual
    Python triple loop, is insensitive to the memory layout produced by
    ``moveaxis``.
    """
    moved = np.moveaxis(array, axis, 0)
    old_size = moved.shape[0]
    flat = moved.reshape((old_size, -1))
    output = matrix @ flat
    output = output.reshape((matrix.shape[0],) + moved.shape[1:])
    return np.moveaxis(output, 0, axis)


def bernstein_coefficients(
    poly: Mapping[Exp, object],
    box: Sequence[tuple[Rat, Rat]],
    degrees: Sequence[int] | None = None,
) -> tuple[np.ndarray, np.ndarray, tuple[int, ...], int]:
    """Return integer arrays A,B, degrees, scale, with b_index=(A+B*sqrt(3))/scale."""
    variable_count = len(box)
    validate_polynomial(poly, variable_count)
    actual = poly_multidegree(poly, variable_count)
    degree_tuple = actual if degrees is None else tuple(degrees)
    if len(degree_tuple) != variable_count:
        raise ValueError("wrong number of Bernstein degrees")
    if any(not isinstance(d, int) or d < a for d, a in zip(degree_tuple, actual)):
        raise ValueError("Bernstein degrees must be integers at least the power degrees")
    for interval in box:
        if len(interval) != 2:
            raise ValueError("each interval must have two endpoints")
        lower, upper = map(_exact_rational, interval)
        if lower >= upper:
            raise ValueError("Bernstein interval must have positive width")
    denominator = common_denominator(poly)
    shape = tuple(degree + 1 for degree in degree_tuple)
    rational_part = np.zeros(shape, dtype=object)
    radical_part = np.zeros(shape, dtype=object)
    for exponent, coefficient in poly.items():
        q = _as_q3(coefficient)
        rational_part[exponent] = int(q.a * denominator)
        radical_part[exponent] = int(q.b * denominator)
    scale = denominator
    for axis, (degree, interval) in enumerate(zip(degree_tuple, box)):
        matrix, axis_scale = _univariate_bernstein_matrix(degree, *interval)
        rational_part = _apply_axis_matrix(rational_part, matrix, axis)
        radical_part = _apply_axis_matrix(radical_part, matrix, axis)
        scale *= axis_scale
    return rational_part, radical_part, degree_tuple, scale


def bernstein_sign_array(
    poly: Mapping[Exp, object],
    box: Sequence[tuple[Rat, Rat]],
    degrees: Sequence[int] | None = None,
) -> tuple[np.ndarray, tuple[int, ...], int]:
    """Return exact signs; int8 stores only the already established signs -1,0,1."""
    rational_part, radical_part, degree_tuple, scale = bernstein_coefficients(poly, box, degrees)
    signs = np.empty(rational_part.shape, dtype=np.int8)
    for index in np.ndindex(signs.shape):
        signs[index] = sign_pair(int(rational_part[index]), int(radical_part[index]))
    return signs, degree_tuple, scale


def sign_counts(signs: np.ndarray) -> dict[str, int]:
    negative = int(np.count_nonzero(signs < 0))
    zero = int(np.count_nonzero(signs == 0))
    positive = int(np.count_nonzero(signs > 0))
    return {
        "negative": negative,
        "zero": zero,
        "positive": positive,
        "count": int(signs.size),
    }




==> trunc_oct_verification/test_bernstein.py <==
#!/usr/bin/env python3
"""Independent arithmetic and Bernstein tests for trunc_oct_conj.tex.

SymPy is used ONLY as an independent test oracle, never by the proof driver.
The tests reconstruct polynomials from the Bernstein BASIS rather than using
another copy of the power-to-Bernstein conversion formula.
"""
from __future__ import annotations

import itertools
import math
import unittest
from fractions import Fraction as Q

import numpy as np
import sympy as sp

import exact_bernstein as E
import verify_appendix as V


def scalar_expr(value):
    q = E.Q3.coerce(value)
    return sp.Rational(q.a.numerator, q.a.denominator) + sp.sqrt(3) * sp.Rational(q.b.numerator, q.b.denominator)


def polynomial_expr(poly, variables):
    return sp.Add(*(scalar_expr(c) * sp.prod(x**k for x, k in zip(variables, e)) for e, c in poly.items()))


def reconstruct(A, B, degrees, scale, variables):
    expression = 0
    for index in np.ndindex(A.shape):
        coefficient = (sp.Integer(A[index]) + sp.sqrt(3) * sp.Integer(B[index])) / scale
        basis = sp.prod(math.comb(d, i) * z**i * (1-z)**(d-i) for z, d, i in zip(variables, degrees, index))
        expression += coefficient * basis
    return sp.expand(expression)


class ExactFieldTests(unittest.TestCase):
    def test_canonical_fractions(self):
        self.assertIsInstance(E.Q3(2, 3).a, Q)
        self.assertEqual(E.Q3(2, 3).as_pair(), ("2", "3"))
        self.assertEqual(E.Q3.coerce(Q(3, 7)), E.Q3(Q(3, 7)))

    def test_arithmetic_against_symbolic_oracle(self):
        values = (E.Q3(Q(1, 3), Q(-2, 7)), E.Q3(2, -1), E.Q3(-5, 3), E.Q3(0))
        for a, b in itertools.product(values, repeat=2):
            with self.subTest(a=a, b=b):
                self.assertEqual(sp.expand(scalar_expr(a+b) - scalar_expr(a)-scalar_expr(b)), 0)
                self.assertEqual(sp.expand(scalar_expr(a-b) - scalar_expr(a)+scalar_expr(b)), 0)
                self.assertEqual(sp.expand(scalar_expr(a*b) - scalar_expr(a)*scalar_expr(b)), 0)
                if b != E.ZERO:
                    self.assertEqual(sp.simplify(scalar_expr(a/b)-scalar_expr(a)/scalar_expr(b)), 0)

    def test_reflected_arithmetic(self):
        q = E.Q3(2, 1)
        self.assertEqual(3+q, E.Q3(5, 1))
        self.assertEqual(3-q, E.Q3(1, -1))
        self.assertEqual(3*q, E.Q3(6, 3))
        self.assertEqual(3/q, E.Q3(6, -3))

    def test_inverse_and_zero_division(self):
        for q in (E.Q3(2, 1), E.Q3(0, 2), E.Q3(Q(2, 3), Q(3, 11))):
            self.assertEqual(q*q.inverse(), E.ONE)
        with self.assertRaises(ZeroDivisionError):
            E.ZERO.inverse()
        with self.assertRaises(ZeroDivisionError):
            E.ONE / 0

    def test_binary_exponentiation(self):
        q = E.Q3(Q(2, 3), Q(1, 7))
        for exponent in (0, 1, 2, 3, 4, 7, 8, 15, 16, 31, 32, 33):
            expected = E.ONE
            for _ in range(exponent):
                expected *= q
            self.assertEqual(q**exponent, expected)
        self.assertEqual(q**-7 * q**7, E.ONE)
        with self.assertRaises(TypeError):
            q**Q(1, 2)

    def test_all_sign_branches(self):
        for a in range(-6, 7):
            for b in range(-6, 7):
                self.assertEqual(E.sign_pair(a, b), int(sp.sign(a+b*sp.sqrt(3))))

    def test_extremely_close_to_zero(self):
        # (2+sqrt(3))^256 has integer coefficients; its conjugate is positive
        # and their product is exactly 1. A double-precision sign is unsafe.
        q = E.Q3(2, 1)**256
        conjugate = E.Q3(q.a, -q.b)
        self.assertEqual(q*conjugate, E.ONE)
        self.assertEqual(conjugate.sign(), 1)
        self.assertEqual((-conjugate).sign(), -1)
        self.assertGreater(q.a.numerator.bit_length(), 400)

    def test_rational_denominator_signs(self):
        self.assertEqual(E.Q3(Q(1, 3), Q(-1, 7)).sign(), 1)
        self.assertEqual(E.Q3(Q(-1, 3), Q(1, 7)).sign(), -1)

    def test_float_and_nonexact_input_rejected(self):
        for value in (0.1, np.float64(1), "0.1", sp.Float("0.1")):
            with self.subTest(value=value), self.assertRaises(TypeError):
                E.Q3(value)
        with self.assertRaises(TypeError):
            E.Q3(1, 0.5)
        with self.assertRaises(TypeError):
            E.ONE + 0.5


class SparsePolynomialTests(unittest.TestCase):
    def setUp(self):
        self.x, self.y = E.poly_var(2, 0), E.poly_var(2, 1)
        self.xy = sp.symbols("x y")
        self.p = {(2, 1): E.Q3(1, 2), (0, 1): Q(2, 3), (0, 0): Q(7, 5)}

    def test_addition_cancellation_and_zero(self):
        self.assertEqual(E.poly_sub(self.p, self.p), {})
        self.assertEqual(E.poly_add({}, self.p), self.p)
        self.assertEqual(E.poly_scale(self.p, 0), {})
        self.assertEqual(E.poly_mul(self.p, {}), {})

    def test_multiplication_against_oracle(self):
        q = {(1, 2): E.Q3(2, -1), (0, 0): Q(5, 7)}
        self.assertEqual(sp.expand(polynomial_expr(E.poly_mul(self.p, q), self.xy) - polynomial_expr(self.p, self.xy)*polynomial_expr(q, self.xy)), 0)

    def test_polynomial_powers_and_empty_product(self):
        q = E.poly_add(self.x, self.y)
        for k in (0, 1, 2, 5, 8):
            self.assertEqual(sp.expand(polynomial_expr(E.poly_pow(q, k, 2), self.xy)-(sum(self.xy))**k), 0)
        self.assertEqual(E.poly_prod([], 2), {(0, 0): Q(1)})
        self.assertEqual(E.poly_pow({}, 0, 2), {(0, 0): Q(1)})
        with self.assertRaises(ValueError):
            E.poly_pow(q, -1, 2)
        with self.assertRaises(TypeError):
            E.poly_pow(q, Q(1, 2), 2)

    def test_evaluation(self):
        values = [Q(2, 7), E.Q3(1, -1)]
        oracle = polynomial_expr(self.p, self.xy).subs(dict(zip(self.xy, map(scalar_expr, values))))
        self.assertEqual(sp.expand(scalar_expr(E.poly_eval(self.p, values))-oracle), 0)
        self.assertEqual(E.poly_eval({}, [0, 0]), E.ZERO)

    def test_substitute_one_merges_terms(self):
        p = {(1, 2): Q(3), (3, 2): Q(-3), (0, 0): Q(2)}
        self.assertEqual(E.poly_set_variable_one(p, 0), {(0,): Q(2)})
        with self.assertRaises(ValueError):
            E.poly_set_variable_one(p, 2)

    def test_permutation_direction(self):
        p = {(1, 2, 3): Q(7)}
        self.assertEqual(E.poly_permute_variables(p, (2, 0, 1)), {(2, 3, 1): Q(7)})
        with self.assertRaises(ValueError):
            E.poly_permute_variables(p, (0, 0, 2))

    def test_simultaneous_translation_and_involution(self):
        translated = E.poly_translate_one_minus(self.p)
        oracle = polynomial_expr(self.p, self.xy).subs({x: 1-x for x in self.xy}, simultaneous=True)
        self.assertEqual(sp.expand(polynomial_expr(translated, self.xy)-oracle), 0)
        self.assertEqual(E.poly_sub(E.poly_translate_one_minus(translated), self.p), {})
        self.assertEqual(E.poly_translate_one_minus({}), {})

    def test_radial_chart_and_restored_factor(self):
        p = {(2, 1): Q(3), (1, 2): E.Q3(2, -1), (4, 0): Q(7)}
        t, u = sp.symbols("t u")
        for axis in range(2):
            chart = E.radial_blowup(p, axis, 3)
            values = [t, t*u] if axis == 0 else [t*u, t]
            expected = polynomial_expr(p, self.xy).subs(dict(zip(self.xy, values)))
            self.assertEqual(sp.expand(t**3*polynomial_expr(chart, (t, u))-expected), 0)
        with self.assertRaises(AssertionError):
            E.radial_blowup(p, 0, 4)
        with self.assertRaises(ValueError):
            E.radial_blowup(p, 2, 3)
        self.assertEqual(E.radial_blowup({}, 0, 0), {})

    def test_degree_and_denominator(self):
        self.assertEqual(E.poly_total_degree(self.p), 3)
        self.assertEqual(E.poly_min_total_degree(self.p), 0)
        self.assertEqual(E.poly_multidegree(self.p, 2), (2, 1))
        self.assertEqual(E.common_denominator(self.p), 15)
        self.assertEqual(E.poly_multidegree({}, 3), (0, 0, 0))

    def test_dimension_errors(self):
        with self.assertRaises(ValueError):
            E.poly_mul(self.p, {(1,): Q(1)})
        with self.assertRaises(ValueError):
            E.poly_add(self.p, {(1,): Q(1)})
        with self.assertRaises(ValueError):
            E.poly_eval(self.p, [Q(1)])
        with self.assertRaises(ValueError):
            E.poly_var(2, 2)


class BernsteinTests(unittest.TestCase):
    def assertReconstructs(self, poly, box, degrees=None):
        A, B, ds, scale = E.bernstein_coefficients(poly, box, degrees)
        zs = sp.symbols(f"z0:{len(box)}")
        xs = sp.symbols(f"x0:{len(box)}")
        expected = polynomial_expr(poly, xs).subs({x: sp.Rational(l.numerator, l.denominator) + sp.Rational((u-l).numerator, (u-l).denominator)*z for x, z, (l, u) in zip(xs, zs, box)})
        self.assertEqual(sp.expand(reconstruct(A, B, ds, scale, zs)-expected), 0)
        self.assertGreater(scale, 0)
        self.assertEqual(A.dtype, object)
        self.assertEqual(B.dtype, object)
        self.assertTrue(all(type(v) is int for v in A.flat))
        self.assertTrue(all(type(v) is int for v in B.flat))
        return A, B, ds, scale

    def test_constant_and_zero_polynomials(self):
        self.assertReconstructs({(0,): E.Q3(Q(1, 3), Q(1, 5))}, ((Q(-2), Q(3)),))
        self.assertReconstructs({}, ((Q(0), Q(1)), (Q(0), Q(1))), (2, 3))
        signs, ds, scale = E.bernstein_sign_array({}, ((0, 1),))
        self.assertEqual(E.sign_counts(signs), {"negative": 0, "zero": 1, "positive": 0, "count": 1})

    def test_worked_quadratic(self):
        # x^2 - x + 1 on [0,1] has coefficients 1, 1/2, 1.
        A, B, ds, scale = self.assertReconstructs({(2,): Q(1), (1,): Q(-1), (0,): Q(1)}, ((Q(0), Q(1)),))
        self.assertEqual([Q(int(a), scale) for a in A], [Q(1), Q(1, 2), Q(1)])

    def test_five_dimensional_multiaffine_vertices(self):
        poly = {(0,)*5: Q(7)}
        for axis in range(5):
            poly = E.poly_add(poly, E.poly_scale(E.poly_var(5, axis), Q(axis+1)))
        box = ((Q(0), Q(1)),)*5
        A, B, ds, scale = E.bernstein_coefficients(poly, box)
        for index in np.ndindex(A.shape):
            self.assertEqual(E.Q3(Q(int(A[index]), scale), Q(int(B[index]), scale)), E.poly_eval(poly, index))

    def test_degree_elevation_rational_box(self):
        poly = {(2, 1): E.Q3(1, 1), (1, 2): Q(7, 5), (0, 1): Q(-2, 3), (0, 0): Q(11, 7)}
        self.assertReconstructs(poly, ((Q(1, 5), Q(4, 5)), (Q(-1, 3), Q(5, 6))), (4, 3))

    def test_three_variable_reconstruction(self):
        poly = {(2, 0, 1): Q(2, 7), (0, 2, 1): E.Q3(3, -1), (1, 1, 0): Q(-1, 2)}
        self.assertReconstructs(poly, ((Q(-1), Q(2)), (Q(1, 3), Q(2, 3)), (Q(0), Q(1, 2))))

    def test_implicit_zero_coefficients_are_retained(self):
        signs, degrees, _ = E.bernstein_sign_array({(1, 1): Q(1)}, ((0, 1), (0, 1)))
        self.assertEqual(E.sign_counts(signs), {"negative": 0, "zero": 3, "positive": 1, "count": 4})

    def test_nonnegative_polynomial_can_fail_coefficient_test(self):
        # (2x-1)^2 >= 0, but its degree-two Bernstein coefficients are 1,-1,1.
        poly = {(2,): Q(4), (1,): Q(-4), (0,): Q(1)}
        signs, _, _ = E.bernstein_sign_array(poly, ((0, 1),))
        self.assertEqual(list(signs), [1, -1, 1])
        with self.assertRaises(AssertionError):
            V.check_certificate(poly, ((0, 1),), "deliberate negative Bernstein coefficient")

    def test_zero_coefficients_and_identically_zero_certificate_accepted(self):
        result = V.check_certificate({(1,): Q(1)}, ((0, 1),), "boundary zero")
        self.assertEqual(result["zero"], 1)
        result = V.check_certificate({}, ((0, 1),), "zero polynomial")
        self.assertEqual(result["negative"], 0)
        self.assertEqual(result["positive"], 0)

    def test_exact_negative_surd_rejected(self):
        with self.assertRaises(AssertionError):
            V.check_certificate({(0,): E.Q3(1, -1)}, ((0, 1),), "negative surd")

    def test_values_above_fixed_width_integer_range(self):
        large = 1 << 200
        A, B, _, scale = E.bernstein_coefficients({(1,): E.Q3(large, large+1)}, ((0, 1),))
        self.assertEqual(int(A[1]), large*scale)
        self.assertEqual(int(B[1]), (large+1)*scale)
        self.assertEqual(E.sign_pair(large, -(large+1)), -1)

    def test_axis_contraction_noncontiguous_layout(self):
        # The transposition is deliberate: a previous family of implementations
        # was sensitive to non-contiguous views after moveaxis/reshape.
        original = np.array([int(i) for i in range(24)], dtype=object).reshape(2, 3, 4).transpose(2, 0, 1)
        for axis in range(original.ndim):
            old = original.shape[axis]
            M = np.array([[int((i+1)*(j+2)-3) for j in range(old)] for i in range(old+1)], dtype=object)
            actual = E._apply_axis_matrix(original, M, axis)
            for index in np.ndindex(actual.shape):
                total = 0
                for j in range(old):
                    source = list(index)
                    source[axis] = j
                    total += M[index[axis], j] * original[tuple(source)]
                self.assertEqual(actual[index], total)

    def test_reject_invalid_boxes_and_degrees(self):
        poly = {(2,): Q(1)}
        for box in (((1, 0),), ((0, 0),), ((0.0, 1),)):
            with self.subTest(box=box), self.assertRaises((ValueError, TypeError)):
                E.bernstein_coefficients(poly, box)
        for ds in ((1,), (-1,), (2.5,), (), (2, 2)):
            with self.subTest(degrees=ds), self.assertRaises(ValueError):
                E.bernstein_coefficients(poly, ((0, 1),), ds)
        for p in ({(-1,): Q(1)}, {(1, 2): Q(1)}, {(Q(1, 2),): Q(1)}):
            with self.subTest(poly=p), self.assertRaises(ValueError):
                E.bernstein_coefficients(p, ((0, 1),))
        with self.assertRaises(TypeError):
            E.bernstein_coefficients({(1,): 0.1}, ((0, 1),))


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> trunc_oct_verification/test_paper.py <==
#!/usr/bin/env python3
"""Independent finite-dimensional checks of the Mathematica file's main formulas.

These Python/SymPy tests do not execute Wolfram Language. They provide a second
implementation of representative mathematical identities in dimensions 2--5.
They are not proofs of the assertions for arbitrary n.
"""
from __future__ import annotations

import itertools
import unittest
from functools import lru_cache

import sympy as s


DIMS = (2,3,4,5)


def subsets(items, k):
    return itertools.combinations(items,k)


def outer(v):
    return v*v.T


def matrix_sum(items,n):
    return sum(items,s.zeros(n))


def cofactor(vectors,n):
    return s.Matrix([s.Matrix.hstack(*vectors,s.eye(n)[:,i]).det() for i in range(n)])


def balanced_frame(n):
    U=s.Matrix([[i+2 if i==j else int(i<j) for j in range(n)] for i in range(n)])
    core=[U[:,i] for i in range(n)]
    return core+[-sum(core,s.zeros(n,1))]


def reciprocal(frame):
    n=len(frame)-1
    U=s.Matrix.hstack(*frame[:n]);delta=abs(U.det())
    simplex=[delta*U.inv().T[:,i] for i in range(n)]+[s.zeros(n,1)]
    return [simplex[i]-simplex[j] for i,j in subsets(range(n+1),2)]


def tree_test(vertices,edges):
    vertices=tuple(vertices)
    if len(edges)!=len(vertices)-1:return False
    seen={vertices[0]}
    while True:
        expanded=seen|{j for i,j in edges if i in seen}|{i for i,j in edges if j in seen}
        if expanded==seen:break
        seen=expanded
    return seen==set(vertices)


def laplacian(vertices,edges,weights):
    vertices=tuple(vertices);loc={v:i for i,v in enumerate(vertices)}
    L=s.zeros(len(vertices))
    for (i,j),weight in zip(edges,weights):
        if i in loc and j in loc:
            a,b=loc[i],loc[j]
            L[a,a]+=weight;L[b,b]+=weight;L[a,b]-=weight;L[b,a]-=weight
    return L


def tau(vertices,edges,weights):
    return s.Integer(1) if len(vertices)==1 else laplacian(vertices,edges,weights)[:-1,:-1].det()


@lru_cache(None)
def graph(n):
    vertices=tuple(range(n+1));edges=tuple(subsets(vertices,2));weights=tuple(range(1,len(edges)+1))
    singleton=tuple(s.eye(n)[:,i] for i in range(n))+(-s.ones(n,1),)
    w=tuple(s.Matrix([int(k==i)-int(k==j) for k in range(n)]) for i,j in edges)
    shores=tuple(S for size in range(1,n+1) for S in subsets(range(n),size))
    normals=tuple(sum((singleton[i] for i in S),s.zeros(n,1)) for S in shores)
    gamma=tuple(tau(S,edges,weights)*tau(tuple(i for i in vertices if i not in S),edges,weights) for S in shores)
    r=tuple(sum(weight for (i,j),weight in zip(edges,weights) if (i in S)!=(j in S)) for S in shores)
    B=matrix_sum((weight*outer(v) for weight,v in zip(weights,w)),n)
    return vertices,edges,weights,singleton,w,shores,normals,gamma,r,B


class PaperIdentityTests(unittest.TestCase):
    def test_weighted_cofactor_identity_including_singular_ranks(self):
        for n in DIMS:
            vectors=[s.Matrix([(j+1)**i for i in range(n)]) for j in range(n+2)]
            weights=[s.Rational(j+1,j+2) for j in range(n+2)]
            for m in (n-2,n-1,n,n+2):
                with self.subTest(n=n,m=m):
                    B=matrix_sum((weights[j]*outer(vectors[j]) for j in range(m)),n)
                    C=matrix_sum((s.prod(weights[j] for j in J)*outer(cofactor([vectors[j] for j in J],n)) for J in subsets(range(m),n-1)),n)
                    self.assertEqual(B.adjugate(),C)
                    self.assertEqual(B*C,B.det()*s.eye(n))
                    self.assertEqual(B.det(),sum(s.prod(weights[j] for j in J)*s.Matrix.hstack(*(vectors[j] for j in J)).det()**2 for J in subsets(range(m),n)))

    def test_cofactor_transformation(self):
        for n in DIMS:
            U=s.Matrix.hstack(*balanced_frame(n)[:n])
            vectors=[s.eye(n)[:,i]+s.ones(n,1) for i in range(n-1)]
            self.assertEqual(cofactor([U*v for v in vectors],n),U.det()*U.inv().T*cofactor(vectors,n))

    def test_balanced_frame_reciprocal_pairing(self):
        for n in DIMS:
            frame=balanced_frame(n);delta=abs(s.Matrix.hstack(*frame[:n]).det())
            for (i,j),w in zip(subsets(range(n+1),2),reciprocal(frame)):
                self.assertEqual([v.dot(w) for v in frame],[delta*(int(k==i)-int(k==j)) for k in range(n+1)])
                c=cofactor([frame[k] for k in range(n+1) if k not in (i,j)],n)
                self.assertIn(w,(c,-c))

    def test_normalized_regular_metric_and_reciprocal_lengths(self):
        for n in DIMS:
            G=(n+1)*s.eye(n)-s.ones(n)
            self.assertEqual(G.det(),(n+1)**(n-1))
            self.assertEqual(G.inv(),(s.eye(n)+s.ones(n))/(n+1))
            vertices,edges,weights,singleton,w,shores,normals,gamma,r,B=graph(n)
            for S,c in zip(shores,normals):
                self.assertEqual(c.dot(G*c),len(S)*(n+1-len(S)))
            for q in w:
                self.assertEqual(q.dot((s.eye(n)+s.ones(n))*q),2)
            self.assertEqual(matrix_sum((outer(q) for q in w),n),G)

    def test_tree_counts_weighted_tree_polynomial_and_eigenvalue_identity(self):
        for n in DIMS:
            vertices,edges,weights,_,_,_,_,_,_,B=graph(n)
            trees=[J for J in subsets(range(len(edges)),n) if tree_test(vertices,[edges[e] for e in J])]
            self.assertEqual(len(trees),(n+1)**(n-1))
            self.assertEqual(B.det(),sum(s.prod(weights[e] for e in J) for J in trees))
            L=laplacian(vertices,edges,weights);x=s.Symbol('x')
            self.assertEqual((-1)**n*s.Poly(L.charpoly(x).as_expr(),x).coeff_monomial(x),(n+1)*B.det())
            self.assertEqual(L.rank(),n)

    def test_graphical_adjugate_cut_weights_and_beta_recovery(self):
        for n in DIMS:
            _,edges,weights,singleton,w,shores,normals,gamma,r,B=graph(n)
            self.assertEqual(B.adjugate(),matrix_sum((g*outer(c) for g,c in zip(gamma,normals)),n))
            self.assertEqual(tuple(c.dot(B*c) for c in normals),r)
            self.assertEqual(tuple(singleton[i].dot(B*singleton[j]) for i,j in edges),tuple(-v for v in weights))

    def test_rhombic_and_elongated_coefficients(self):
        for n in DIMS:
            frame=balanced_frame(n);delta=abs(s.Matrix.hstack(*frame[:n]).det());w=reciprocal(frame)
            weights=list(range(1,n+2));pairs=list(subsets(range(n+1),2))
            B=matrix_sum((b*outer(v) for b,v in zip(weights,frame)),n)
            gamma=[s.prod(weights[k] for k in range(n+1) if k not in pair) for pair in pairs]
            self.assertEqual(B.adjugate(),matrix_sum((g*outer(v) for g,v in zip(gamma,w)),n))
            self.assertEqual(B.det(),delta**2*sum(s.prod(weights[k] for k in J) for J in subsets(range(n+1),n)))
            if n<3:continue
            for S in ((0,1),tuple(range((n+1)//2)),(0,2)):
                t=s.Rational(2,3);extra=sum((frame[i] for i in S),s.zeros(n,1))
                Be=B+t*outer(extra);ge=[]
                for pair,g in zip(pairs,gamma):
                    if all(i in S for i in pair):
                        g*=1+t*sum(s.Rational(1,weights[k]) for k in range(n+1) if k not in S)
                    elif all(i not in S for i in pair):
                        g*=1+t*sum(s.Rational(1,weights[k]) for k in S)
                    ge.append(g)
                self.assertEqual(Be.adjugate(),matrix_sum((g*outer(v) for g,v in zip(ge,w)),n))
                vs=frame+[extra];ws=weights+[t]
                volume=sum(s.prod(ws[k] for k in J)*abs(s.Matrix.hstack(*(vs[k] for k in J)).det()) for J in subsets(range(n+2),n))
                self.assertEqual(Be.det(),delta*volume)

    def test_basis_exchange_and_polarization(self):
        for n in DIMS:
            vertices,_,_,singleton,_,shores,normals,_,_,_=graph(n)
            for S,c in zip(shores,normals):
                i=S[0];j=next(k for k in vertices if k not in S)
                cols=[c]+[singleton[k] for k in vertices if k not in (i,j)]
                self.assertEqual(abs(s.Matrix.hstack(*cols).det()),1)
            pairs=[(i,j) for i in range(n) for j in range(i,n)]
            coefficients=s.Matrix([[c[i]*c[j]*(1 if i==j else 2) for i,j in pairs] for c in normals])
            self.assertEqual(coefficients.rank(),n*(n+1)//2)

    def test_canonical_determinant_scaling_and_jensen_exponents(self):
        d,phi,psi=s.symbols('d phi psi',positive=True)
        for n in DIMS:
            S=s.diag(*range(2,n+2));T=s.eye(n)+s.ones(n)
            H=S.det()**s.Rational(-1,n)*S*T*S
            self.assertEqual(s.simplify(H.det()-S.det()*T.det()),0)
            left=s.sqrt(d)*phi*(psi/(d**(2*n-3)*phi))**s.Rational(-1,2)
            right=d**(n-1)*phi**s.Rational(3,2)/s.sqrt(psi)
            self.assertEqual(s.simplify(left-right),0)

    def test_regular_simplex_and_rhombic_constants(self):
        for n in DIMS:
            ell=s.sqrt(2)*(n+1)**s.Rational(1,2*n)
            cn=n/s.sqrt(2)*(n+1)**s.Rational(1,2*n)
            self.assertEqual(s.simplify((n*(n+1)/s.Integer(2)*ell)**n-cn**n*(n+1)**n),0)
            area=n*(n+1)*s.sqrt(2)*(n+1)**s.Rational(-1,2*n)
            self.assertEqual(s.simplify(area/(n+1)**s.Rational(n-1,n)-2*cn),0)

    def test_three_dimensional_cycle_and_prism_formulas(self):
        _,edges,_,_,w,_,_,_,_,_=graph(3)
        core=[w[1],-w[3],w[4],-w[2]]
        self.assertEqual(sum(core,s.zeros(3,1)),s.zeros(3,1))
        self.assertEqual(w[0],core[0]+core[1])
        self.assertTrue(all(abs(s.Matrix.hstack(*(core[k] for k in J)).det())==1 for J in subsets(range(4),3)))
        x=s.Symbol('x',positive=True)
        self.assertEqual(s.simplify(s.diff((2+x)*x**s.Rational(-2,3),x)-(x-4)/(3*x**s.Rational(5,3))),0)
        self.assertEqual(s.simplify(6*(6*s.tan(s.pi/6)/4)**s.Rational(1,3)-3*2**s.Rational(2,3)*3**s.Rational(1,6)),0)


if __name__=='__main__':
    unittest.main(verbosity=2)


==> trunc_oct_verification/test_verification.py <==
#!/usr/bin/env python3
"""Source-reconstruction, convention, cover, and failure-path tests.

These tests supplement the full command `python verify_appendix.py`; a passed
unit suite alone is not the million-coefficient appendix certificate.
"""
from __future__ import annotations

import contextlib
import copy
import io
import itertools
import json
import os
import tempfile
import unittest
from fractions import Fraction as Q
from pathlib import Path
from unittest import mock

import sympy as sp

import exact_bernstein as E
import verify_appendix as V
from test_bernstein import polynomial_expr, scalar_expr


class GraphTests(unittest.TestCase):
    def test_determinants_against_sympy(self):
        for triple in itertools.combinations(range(7), 3):
            columns = [V.BOND_NORMALS[i] for i in triple]
            self.assertEqual(V.det3(columns), int(sp.Matrix.hstack(*(sp.Matrix(c) for c in columns)).det()))

    def test_basis_counts_and_dependent_triples(self):
        bases = V.build_bases()
        self.assertEqual(sorted(c for _, c in bases), [1]*28+[4])
        dependent = {t for t in itertools.combinations(range(7), 3) if not V.det3([V.BOND_NORMALS[b] for b in t])}
        self.assertEqual(dependent, {(0,1,4), (2,3,4), (0,2,5), (1,3,5), (0,3,6), (1,2,6)})
        self.assertIn(((4,5,6), 4), bases)

    def test_tree_test_against_reduced_incidence_rank(self):
        W = sp.Matrix([[int(i == a)-int(i == b) for a,b in V.EDGES] for i in range(3)])
        count = 0
        for subset in itertools.combinations(range(6), 3):
            actual = V.is_spanning_tree(subset)
            self.assertEqual(actual, W[:,subset].det() != 0)
            count += actual
        self.assertEqual(count, 16)

    def test_tree_boundary_and_invalid_cases(self):
        self.assertTrue(V.is_spanning_tree((), (2,)))
        self.assertTrue(V.is_spanning_tree((0,), (0,1)))
        for edges in ((), (0,0,1), (0,1,3), (0,1,7), (0,1,2,3)):
            self.assertFalse(V.is_spanning_tree(edges))
        self.assertFalse(V.is_spanning_tree((0,), (1,2)))
        self.assertFalse(V.is_spanning_tree((), ()))

    def test_shore_normal_representatives(self):
        for shore, representative in zip(V.SHORES, V.BOND_NORMALS):
            actual = tuple(sum(V.VERTEX_NORMALS[i][a] for i in shore) for a in range(3))
            self.assertIn(representative, (actual, tuple(-v for v in actual)))

    def test_epsilon_and_kappa(self):
        for sector, inverse in enumerate(V.INV_EPSILON):
            epsilon = 2*(sp.sqrt(3)/2)**sector
            self.assertEqual(sp.simplify(scalar_expr(inverse)*epsilon), 1)
        self.assertEqual(sp.expand(scalar_expr(V.KAPPA)-(1+2*sp.sqrt(3))**3/128), 0)

    def test_edge_action_composition_and_transitivity(self):
        permutations = list(itertools.permutations(range(4)))
        actions = [V.edge_action(p) for p in permutations]
        self.assertEqual(len(set(actions)), 24)
        for edge in range(6):
            self.assertEqual({a[edge] for a in actions}, set(range(6)))
        p,q = permutations[7], permutations[19]
        composition = tuple(q[p[i]] for i in range(4))
        self.assertEqual(V.edge_action(composition), tuple(V.edge_action(q)[V.edge_action(p)[i]] for i in range(6)))
        with self.assertRaises(ValueError):
            V.edge_action((0,0,1,2))


class SourcePolynomialTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.data = V.build_full_target()
        cls.x = sp.symbols("b12 b13 b14 b23 b24 b34")
        cls.g = E.poly_set_variable_one(cls.data["f"], 5)

    def test_current_gamma_and_cut_formulas(self):
        a,b,c,d,e,f = self.x
        expected_gamma = (d*e+d*f+e*f, b*c+b*f+c*f, a*c+a*e+c*e, a*b+a*d+b*d, a*f, b*e, c*d)
        expected_r = (a+b+c, a+d+e, b+d+f, c+e+f, b+c+d+e, a+c+d+f, a+b+e+f)
        for actual, expected in zip(self.data["gamma"], expected_gamma):
            self.assertEqual(sp.expand(polynomial_expr(actual, self.x)-expected), 0)
        for actual, expected in zip(self.data["r"], expected_r):
            self.assertEqual(sp.expand(polynomial_expr(actual, self.x)-expected), 0)

    def test_tree_polynomial_from_laplacian(self):
        L = sp.zeros(4)
        for weight, (i,j) in zip(self.x, V.EDGES):
            L[i,i] += weight; L[j,j] += weight
            L[i,j] -= weight; L[j,i] -= weight
        self.assertEqual(sp.expand(polynomial_expr(self.data["d"], self.x)-L[:3,:3].det()), 0)

    def test_calibrated_scalars_from_direct_matrix_determinants(self):
        # In U coordinates, |n_b|=2^(-2/3)*ell_b, ell_b=sqrt(3) or 2.
        # det U=1, so the external determinant factors are 4 and 64.
        # This reconstructs the matrix definitions in Section 5, rather than
        # copying the basis-sum loop used by the proof driver.
        A, C = sp.zeros(3), sp.zeros(3)
        for i, coordinates in enumerate(V.BOND_NORMALS):
            n = sp.Matrix(coordinates)
            gamma = polynomial_expr(self.data["gamma"][i], self.x)
            r = polynomial_expr(self.data["r"][i], self.x)
            ell = sp.sqrt(3) if i < 4 else sp.Integer(2)
            A += gamma/ell * (n*n.T)
            C += gamma*r/ell**3 * (n*n.T)
        # Compare Poly objects over the exact algebraic field; do not compare
        # values at a few beta vectors in place of this symbolic identity.
        field = sp.QQ.algebraic_field(sp.sqrt(3))
        def P(expr):
            return sp.Poly(expr, *self.x, domain=field)
        def determinant_poly(matrix):
            entries = [[P(matrix[i,j]) for j in range(3)] for i in range(3)]
            result = P(0)
            for perm in itertools.permutations(range(3)):
                inversions = sum(perm[i]>perm[j] for i in range(3) for j in range(i+1,3))
                result += (-1)**inversions * entries[0][perm[0]] * entries[1][perm[1]] * entries[2][perm[2]]
            return result
        root = field.from_sympy(sp.sqrt(3))
        def source_poly(poly):
            coefficients = {}
            for exponent, coefficient in poly.items():
                q = E.Q3.coerce(coefficient)
                a = field.convert(sp.Rational(q.a.numerator,q.a.denominator))
                b = field.convert(sp.Rational(q.b.numerator,q.b.denominator))
                coefficients[exponent] = a + b*root
            return sp.Poly.from_dict(coefficients, self.x, domain=field)
        self.assertEqual(4*determinant_poly(A), source_poly(self.data["varphi"]))
        independent_psi = source_poly(self.data["d"])**3 * (64*determinant_poly(C))
        self.assertEqual(independent_psi, source_poly(self.data["psi"]))

    def test_source_identities_and_degrees(self):
        V.assert_source_identities(self.data)
        self.assertEqual(len(self.data["f"]), 6083)
        self.assertEqual(E.poly_multidegree(self.data["f"], 6), (6,)*6)
        self.assertEqual((E.poly_min_total_degree(self.g), E.poly_total_degree(self.g)), (12,18))
        self.assertEqual(E.poly_eval(self.data["f"], [1]*6), E.ZERO)
        self.assertEqual(E.poly_eval(self.data["d"], [1]*6), E.Q3(16))

    def test_corrupted_source_identity_fails(self):
        bad = dict(self.data)
        bad["psi_from_cofactors"] = E.poly_add(bad["psi_from_cofactors"], {(18,0,0,0,0,0): Q(1)})
        with self.assertRaises(AssertionError):
            V.assert_source_identities(bad)
        bad = dict(self.data)
        bad["cofactor_values"] = ({},) + bad["cofactor_values"][1:]
        with self.assertRaises(AssertionError):
            V.assert_source_identities(bad)

    def test_complementary_edge_reconciliation(self):
        # The earlier cross-product convention uses n_i x n_j. The current
        # reciprocal edge ij is the cross product for the complementary pair.
        # Rebuild the former formulas here; no previous program or log is read.
        beta = self.data["beta"]
        mul = lambda *p: E.poly_prod(p, 6)
        a,b,c,d,e,f = beta
        gamma = (
            E.poly_add(mul(a,b),mul(a,c),mul(b,c)),
            E.poly_add(mul(a,d),mul(a,e),mul(d,e)),
            E.poly_add(mul(b,d),mul(b,f),mul(d,f)),
            E.poly_add(mul(c,e),mul(c,f),mul(e,f)),
            mul(a,f),mul(b,e),mul(c,d),
        )
        widths = []
        for normal in V.BOND_NORMALS:
            widths.append(E.poly_add(*(E.poly_scale(beta[e], Q(V.det3((normal,V.VERTEX_NORMALS[i],V.VERTEX_NORMALS[j]))**2)) for e,(i,j) in enumerate(V.EDGES))))
        cross_d = E.poly_add(*(mul(*(beta[e] for e in range(6) if e not in tree)) for tree in itertools.combinations(range(6),3) if V.is_spanning_tree(tree)))
        complement = (5,4,3,2,1,0)
        for old,new in zip(gamma, self.data["gamma"]):
            self.assertEqual(E.poly_permute_variables(old, complement), new)
        for old,new in zip(widths, self.data["r"]):
            self.assertEqual(E.poly_permute_variables(old, complement), new)
        self.assertEqual(E.poly_permute_variables(cross_d, complement), self.data["d"])
        cross_phi, cross_sum = {}, {}
        for basis, detsq in V.build_bases():
            inv = V.INV_EPSILON[sum(i<4 for i in basis)]
            term = E.poly_scale(mul(*(gamma[i] for i in basis)), Q(detsq))
            cross_phi = E.poly_add(cross_phi, E.poly_scale(term, inv))
            cross_sum = E.poly_add(cross_sum, E.poly_scale(mul(term, *(widths[i] for i in basis)), inv**3))
        cross_psi = E.poly_mul(E.poly_pow(cross_d, 3, 6), cross_sum)
        cross_f = E.poly_sub(E.poly_pow(cross_phi,3,6),E.poly_scale(cross_psi,V.KAPPA**2))
        self.assertEqual(E.poly_permute_variables(cross_f, complement), self.data["f"])
        # After fixing beta34=1 and a vertex permutation, the same cover is
        # carried to itself by swapping normalized coordinates beta13,beta24.
        combined = tuple(V.edge_action((2,3,0,1))[complement[i]] for i in range(6))
        self.assertEqual(combined, (0,4,2,3,1,5))
        old_g = E.poly_set_variable_one(cross_f,5)
        self.assertEqual(E.poly_permute_variables(old_g,(0,4,2,3,1)),self.g)

    def test_radial_factors_full_polynomials(self):
        translated = E.poly_translate_one_minus(self.g)
        self.assertEqual(E.poly_min_total_degree(translated), 2)
        for axis in range(5):
            origin = V.checked_radial_chart(self.g, axis, 12)
            large = V.checked_radial_chart(translated, axis, 2)
            self.assertEqual(E.poly_multidegree(origin,5),(6,)*5)
            self.assertEqual(E.poly_multidegree(large,5),(16,6,6,6,6))
        with self.assertRaises(AssertionError):
            V.checked_radial_chart(self.g,0,13)

    def test_partial_run_never_claims_complete_success(self):
        stream = io.StringIO()
        with tempfile.TemporaryDirectory() as td:
            report = Path(td)/"status.json"
            with mock.patch.object(V,"build_full_target",return_value=self.data), contextlib.redirect_stdout(stream):
                self.assertEqual(V.main(["--section","identities","--quiet","--json-out",str(report)]),0)
            record = json.loads(report.read_text())
        self.assertNotIn("ALL EXACT BETA-BERNSTEIN CHECKS PASSED",stream.getvalue())
        self.assertEqual(record["status"],"SELECTED_SOURCE_IDENTITIES_PASSED_NOT_A_FULL_CERTIFICATE")

    def test_failed_cover_never_prints_success(self):
        stream = io.StringIO()
        with mock.patch.object(V,"build_full_target",return_value=self.data), mock.patch.object(V,"verify_cover",side_effect=AssertionError("injected negative coefficient")), contextlib.redirect_stdout(stream):
            with self.assertRaises(AssertionError):
                V.main(["--quiet"])
        self.assertNotIn("ALL EXACT BETA-BERNSTEIN CHECKS PASSED",stream.getvalue())


class CoverTests(unittest.TestCase):
    def test_mask_partition(self):
        ordinary = dict(V.ordinary_boxes())
        self.assertEqual(set(ordinary), set(range(32))-{0,31,12,18})
        self.assertEqual(len(ordinary),28)
        for mask,box in ordinary.items():
            for axis,interval in enumerate(box):
                self.assertEqual(interval, (Q(0),Q(1,4)) if mask & (1<<axis) else (Q(1,4),Q(1)))

    def test_opposite_pair_subdivision(self):
        boxes = list(V.opposite_pair_boxes())
        self.assertEqual(len(boxes),16)
        for small_pair in ((2,3),(1,4)):
            self.assertFalse(set(V.EDGES[small_pair[0]]) & set(V.EDGES[small_pair[1]]))
            selected = [box for pair,mask,box in boxes if pair == small_pair]
            large = [i for i in range(5) if i not in small_pair]
            patterns = {tuple(box[i] for i in large) for box in selected}
            self.assertEqual(patterns,set(itertools.product(((Q(1,4),Q(1,2)),(Q(1,2),Q(1))),repeat=3)))

    def test_cover_grid_and_chart_boundary_inverses(self):
        # Regression check, not a substitute for the analytic cover argument.
        boxes = [box for _,box in V.ordinary_boxes()] + [box for _,_,box in V.opposite_pair_boxes()]
        for point in itertools.product((Q(0),Q(1,8),Q(1,4),Q(1,2),Q(1)),repeat=5):
            if any(all(l<=x<=u for x,(l,u) in zip(point,box)) for box in boxes):
                continue
            if max(point)<=Q(1,4):
                deviations,upper = point,Q(1,4)
            else:
                self.assertTrue(min(point)>=Q(1,4))
                deviations,upper = tuple(1-x for x in point),Q(3,4)
            t = max(deviations)
            if t == 0:
                self.assertTrue(all(x==0 for x in deviations))
                continue
            j = deviations.index(t)
            ratios = [deviations[i]/t for i in range(5) if i!=j]
            self.assertTrue(0<t<=upper and all(0<=u<=1 for u in ratios))
            self.assertEqual([t if i==j else t*deviations[i]/t for i in range(5)],list(deviations))

    def test_coefficient_count(self):
        self.assertEqual((28+16+5)*7**5 + 5*17*7**4,1_027_628)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> trunc_oct_verification/verify_appendix.py <==
#!/usr/bin/env python3
"""Exact certificate for Appendix A of trunc_oct_conj.tex.

Reconstruct, in the manuscript's RECIPROCAL-EDGE labels,

    varphi = sum_I p_I,
    psi = d^3 sum_I p_I rhat_I,
    f = varphi^3 - kappa^2 psi.

The 54 tensor-product Bernstein arrays are required only to be nonnegative.
No strict-positivity test, zero-face classification, coefficient table, or
saved status record is used as a proof input. Arithmetic is in Q(sqrt(3)).
"""
from __future__ import annotations

import argparse
import itertools
import json
import platform
import sys
import time
from fractions import Fraction as Q
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np

from exact_bernstein import (
    Q3, Poly, Rat, bernstein_sign_array, poly_add, poly_eval,
    poly_min_total_degree, poly_multidegree, poly_mul, poly_permute_variables,
    poly_pow, poly_prod, poly_scale, poly_set_variable_one, poly_sub,
    poly_total_degree, poly_translate_one_minus, poly_var, radial_blowup,
    sign_counts,
)

MANUSCRIPT = "trunc_oct_conj.tex"
# SHA-256 of the supplied manuscript bytes, before its distribution rename.
MANUSCRIPT_SHA256 = "2d6483876b01f2c73e789897e8717514cecd734344382b12ce21647f03f7c433"
EDGES = ((0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3))
EDGE_LABELS = ("12", "13", "14", "23", "24", "34")
NORMALIZED_LABELS = EDGE_LABELS[:-1]

# Coordinates relative to U=(n_1,n_2,n_3), whose determinant is one.
# They are NOT orthonormal Euclidean coordinates. Only determinants use them.
VERTEX_NORMALS = ((1, 0, 0), (0, 1, 0), (0, 0, 1), (-1, -1, -1))
BOND_NORMALS = (
    (1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1),
    (1, 1, 0), (1, 0, 1), (0, 1, 1),
)
BOND_LABELS = ("<1>", "<2>", "<3>", "<4>", "<12|34>", "<13|24>", "<14|23>")
SHORES = ((0,), (1,), (2,), (3,), (0, 1), (0, 2), (0, 3))
# Some coordinate representatives above choose the opposite shore; signs cancel.
INV_EPSILON = (Q3(Q(1, 2)), Q3(0, Q(1, 3)), Q3(Q(2, 3)), Q3(0, Q(4, 9)))
KAPPA = Q3(Q(37, 128), Q(15, 64))


def det3(columns: Sequence[Sequence[int]]) -> int:
    """Determinant of three columns, using exact integer arithmetic."""
    if len(columns) != 3 or any(len(column) != 3 for column in columns):
        raise ValueError("det3 expects three columns of length three")
    (a, d, g), (b, e, h), (c, f, i) = columns
    return a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)


def build_bases() -> tuple[tuple[tuple[int, int, int], int], ...]:
    """Enumerate all 35 triples, retaining every nonzero squared determinant."""
    return tuple(
        (basis, determinant * determinant)
        for basis in itertools.combinations(range(7), 3)
        if (determinant := det3([BOND_NORMALS[index] for index in basis]))
    )


def is_spanning_tree(edge_indices: Iterable[int], vertices: Sequence[int] = (0, 1, 2, 3)) -> bool:
    """Union--find test on an induced vertex set, including singleton trees."""
    vertices = tuple(vertices)
    edges = tuple(edge_indices)
    if not vertices or len(set(vertices)) != len(vertices) or len(edges) != len(vertices) - 1:
        return False
    parent = {vertex: vertex for vertex in vertices}

    def find(vertex: int) -> int:
        while parent[vertex] != vertex:
            parent[vertex] = parent[parent[vertex]]
            vertex = parent[vertex]
        return vertex

    for edge_index in edges:
        if not isinstance(edge_index, int) or not 0 <= edge_index < len(EDGES):
            return False
        left, right = EDGES[edge_index]
        if left not in parent or right not in parent:
            return False
        left_root, right_root = find(left), find(right)
        if left_root == right_root:
            return False
        parent[left_root] = right_root
    return len({find(vertex) for vertex in vertices}) == 1


def tree_polynomial(vertices: Sequence[int], beta: Sequence[Poly]) -> Poly:
    """tau_S; products are over TREE EDGES, not their complements."""
    internal = [e for e, (i, j) in enumerate(EDGES) if i in vertices and j in vertices]
    result: Poly = {}
    for tree in itertools.combinations(internal, len(vertices) - 1):
        if is_spanning_tree(tree, vertices):
            result = poly_add(result, poly_prod((beta[e] for e in tree), 6))
    return result


def edge_action(vertex_permutation: Sequence[int]) -> tuple[int, ...]:
    if sorted(vertex_permutation) != list(range(4)):
        raise ValueError("vertex_permutation must permute 0,1,2,3")
    lookup = {edge: index for index, edge in enumerate(EDGES)}
    return tuple(lookup[tuple(sorted((vertex_permutation[i], vertex_permutation[j])))] for i, j in EDGES)


def build_full_target(bases=None) -> dict:
    """Reconstruct equations (app-source-data) and (app-scalars) literally.

    cofactor_values are auxiliary degree-four polynomials, not the manuscript's
    degree-one r_b. They give an independent adjugate-based check of psi.
    """
    if bases is None:
        bases = build_bases()
    beta = tuple(poly_var(6, axis) for axis in range(6))
    multiply = lambda *polys: poly_prod(polys, 6)
    gamma = []
    r = []
    for shore in SHORES:
        complement = tuple(i for i in range(4) if i not in shore)
        gamma.append(poly_mul(tree_polynomial(shore, beta), tree_polynomial(complement, beta)))
        r.append(poly_add(*(beta[e] for e, (i, j) in enumerate(EDGES) if (i in shore) != (j in shore))))
    d = tree_polynomial((0, 1, 2, 3), beta)

    cofactor_sum: Poly = {}
    cofactor_values: list[Poly] = [{} for _ in range(7)]
    basis_monomials = []
    for basis, determinant_square in bases:
        monomial = poly_scale(multiply(*(gamma[b] for b in basis)), Rat(determinant_square))
        basis_monomials.append((basis, monomial))
        cofactor_sum = poly_add(cofactor_sum, monomial)
        for b in basis:
            cofactor_values[b] = poly_add(
                cofactor_values[b],
                poly_scale(multiply(*(gamma[c] for c in basis if c != b)), Rat(determinant_square)),
            )

    varphi: Poly = {}
    calibrated_sum: Poly = {}
    psi_from_cofactors: Poly = {}
    calibrated_basis_data = []
    for basis, monomial in basis_monomials:
        sector = sum(b < 4 for b in basis)
        inverse_epsilon = INV_EPSILON[sector]
        p_I = poly_scale(monomial, inverse_epsilon)
        rhat_I = poly_scale(multiply(*(r[b] for b in basis)), inverse_epsilon**2)
        varphi = poly_add(varphi, p_I)
        calibrated_sum = poly_add(calibrated_sum, poly_mul(p_I, rhat_I))
        calibrated_basis_data.append((basis, p_I, rhat_I))
        psi_from_cofactors = poly_add(
            psi_from_cofactors,
            poly_scale(multiply(monomial, *(cofactor_values[b] for b in basis)), inverse_epsilon**3),
        )
    psi = poly_mul(poly_pow(d, 3, 6), calibrated_sum)
    f = poly_sub(poly_pow(varphi, 3, 6), poly_scale(psi, KAPPA**2))
    return {
        "beta": beta, "gamma": tuple(gamma), "r": tuple(r), "d": d,
        "cofactor_sum": cofactor_sum, "cofactor_values": tuple(cofactor_values),
        "basis_data": tuple(calibrated_basis_data), "varphi": varphi,
        "psi": psi, "psi_from_cofactors": psi_from_cofactors, "f": f,
        "spanning_tree_count": sum(is_spanning_tree(t) for t in itertools.combinations(range(6), 3)),
    }


def require_degree(poly: Poly, degree: int, label: str) -> None:
    if not poly or poly_min_total_degree(poly) != degree or poly_total_degree(poly) != degree:
        raise AssertionError(f"{label} is not homogeneous of degree {degree}")


def assert_source_identities(data: dict) -> None:
    if data["cofactor_sum"] != poly_pow(data["d"], 2, 6):
        raise AssertionError("uncalibrated Cauchy--Binet sum = d^2 failed")
    for b, (cofactor_value, r_b) in enumerate(zip(data["cofactor_values"], data["r"])):
        if cofactor_value != poly_mul(data["d"], r_b):
            raise AssertionError(f"cofactor derivative = d*r_b failed for {BOND_LABELS[b]}")
    if data["psi"] != data["psi_from_cofactors"]:
        raise AssertionError("psi = d^3 sum p_I*rhat_I = cofactor construction failed")
    for name, degree in (("d", 3), ("varphi", 6), ("psi", 18), ("f", 18)):
        require_degree(data[name], degree, name)
    for b in range(7):
        require_degree(data["gamma"][b], 2, f"gamma_{b}")
        require_degree(data["r"][b], 1, f"r_{b}")
    for basis, p_I, rhat_I in data["basis_data"]:
        require_degree(p_I, 6, f"p_{basis}")
        require_degree(rhat_I, 3, f"rhat_{basis}")


def check_certificate(poly: Poly, box, tag: str, certificate_class: str = "test") -> dict:
    """The sole coefficient acceptance rule is sign >= 0, including exact zeros."""
    signs, degrees, _scale = bernstein_sign_array(poly, box)
    counts = sign_counts(signs)
    if counts["negative"]:
        raise AssertionError(f"{tag}: {counts['negative']} negative Bernstein coefficients")
    return {"tag": tag, "class": certificate_class, "degrees": list(degrees), **counts}


def checked_radial_chart(poly: Poly, axis: int, factor_degree: int) -> Poly:
    """Extract t^k, then invert the exponent map to check the full identity."""
    chart = radial_blowup(poly, axis, factor_degree)
    restored: Poly = {}
    other_axes = [i for i in range(5) if i != axis]
    for exponent, coefficient in chart.items():
        original = [0] * 5
        for i, power in zip(other_axes, exponent[1:]):
            original[i] = power
        original[axis] = exponent[0] + factor_degree - sum(exponent[1:])
        if original[axis] < 0:
            raise AssertionError("radial inverse produced a negative exponent")
        restored[tuple(original)] = coefficient
    if restored != poly:
        raise AssertionError("radial factorization failed coefficientwise reconstruction")
    return chart


def ordinary_boxes():
    """28 retained masks: bit 1 means small, bit 0 means large."""
    quarter = Q(1, 4)
    exceptions = {0, (1 << 5) - 1, (1 << 2) | (1 << 3), (1 << 1) | (1 << 4)}
    for mask in range(1 << 5):
        if mask not in exceptions:
            yield mask, tuple((Q(0), quarter) if (mask >> i) & 1 else (quarter, Q(1)) for i in range(5))


def opposite_pair_boxes():
    """Split the three large coordinates of each exceptional opposite-pair box."""
    quarter, half = Q(1, 4), Q(1, 2)
    for small_pair in ((2, 3), (1, 4)):
        large_axes = [i for i in range(5) if i not in small_pair]
        for mask in range(1 << 3):
            box = []
            for i in range(5):
                if i in small_pair:
                    box.append((Q(0), quarter))
                else:
                    local_axis = large_axes.index(i)
                    box.append((half, Q(1)) if (mask >> local_axis) & 1 else (quarter, half))
            yield small_pair, mask, tuple(box)


def verify_cover(normalized_f: Poly, progress=None) -> list[dict]:
    certificates = []
    for mask, box in ordinary_boxes():
        certificates.append(check_certificate(normalized_f, box, f"ordinary-mask-{mask:02d}", "ordinary"))
    if progress:
        progress("  28 ordinary boxes: nonnegative")
    for small_pair, mask, box in opposite_pair_boxes():
        certificates.append(check_certificate(normalized_f, box, f"opposite-pair-{list(small_pair)}-mask-{mask}", "opposite-pair"))
    if progress:
        progress("  16 opposite-pair subboxes: nonnegative")
    for axis in range(5):
        chart = checked_radial_chart(normalized_f, axis, 12)
        if poly_multidegree(chart, 5) != (6, 6, 6, 6, 6):
            raise AssertionError("unexpected all-small chart multidegree")
        box = ((Q(0), Q(1, 4)),) + ((Q(0), Q(1)),) * 4
        certificates.append(check_certificate(chart, box, f"all-small-chart-{axis}", "all-small"))
    if progress:
        progress("  5 all-small charts: t^12 restored, nonnegative")
    translated = poly_translate_one_minus(normalized_f)
    if poly_min_total_degree(translated) != 2:
        raise AssertionError("translated polynomial does not have minimum degree two")
    for axis in range(5):
        chart = checked_radial_chart(translated, axis, 2)
        if poly_multidegree(chart, 5) != (16, 6, 6, 6, 6):
            raise AssertionError("unexpected all-large chart multidegree")
        box = ((Q(0), Q(3, 4)),) + ((Q(0), Q(1)),) * 4
        certificates.append(check_certificate(chart, box, f"all-large-chart-{axis}", "all-large"))
    if progress:
        progress("  5 all-large charts: t^2 restored, nonnegative")
    return certificates


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--json-out", type=Path, help="write a new exact-verification summary")
    parser.add_argument("--quiet", action="store_true", help="suppress progress messages")
    parser.add_argument("--section", choices=("all", "identities"), default="all")
    args = parser.parse_args(argv)

    def progress(message: str) -> None:
        if not args.quiet:
            print(message, flush=True)

    start = time.perf_counter()
    sqrt_three = Q3(0, 1)
    if KAPPA != (Q3(1) + 2 * sqrt_three) ** 3 / 128:
        raise AssertionError("incorrect exact kappa")
    for sector, inverse in enumerate(INV_EPSILON):
        if inverse * (2 * (sqrt_three / 2) ** sector) != Q3(1):
            raise AssertionError(f"incorrect inverse epsilon_{sector}")
    progress(f"Exact verification for {MANUSCRIPT}")
    progress(f"Python {platform.python_version()}; NumPy {np.__version__}; field Q(sqrt(3))")
    progress("[1/4] Reconstructing reciprocal-edge tree/cut data, varphi, psi, and f...")
    bases = build_bases()
    if sorted(c for _, c in bases) != [1] * 28 + [4]:
        raise AssertionError("unexpected normal-basis determinant distribution")
    data = build_full_target(bases)
    if data["spanning_tree_count"] != 16:
        raise AssertionError("K4 must have 16 spanning trees")
    assert_source_identities(data)
    full_f = data["f"]
    if len(full_f) != 6083 or poly_multidegree(full_f, 6) != (6,) * 6:
        raise AssertionError("unexpected target monomial count or multidegree")
    if poly_eval(full_f, [Q(1)] * 6) != Q3(0):
        raise AssertionError("equal weights do not give f=0")
    progress("  29 normal bases; 16 trees; all source identities and degrees: PASS")
    progress("[2/4] Checking all 24 vertex actions and normalizing beta34=1...")
    for permutation in itertools.permutations(range(4)):
        action = edge_action(permutation)
        for name in ("d", "varphi", "psi", "f"):
            if poly_permute_variables(data[name], action) != data[name]:
                raise AssertionError(f"S4 invariance failed for {name}, permutation {permutation}")
    normalized_f = poly_set_variable_one(full_f, 5)
    if len(normalized_f) != 6083 or poly_multidegree(normalized_f, 5) != (6,) * 5:
        raise AssertionError("unexpected normalized target data")
    if (poly_min_total_degree(normalized_f), poly_total_degree(normalized_f)) != (12, 18):
        raise AssertionError("normalized target must have total degrees 12 through 18")
    result = {
        "manuscript": MANUSCRIPT, "manuscript_sha256": MANUSCRIPT_SHA256,
        "python": platform.python_version(), "numpy": np.__version__,
        "edge_convention": "reciprocal edges; d is the sum of products over tree edges",
        "basis_count": 29, "basis_determinant_square_distribution": {"1": 28, "4": 1},
        "spanning_tree_count": 16,
        "source_identity_checks": [
            "uncalibrated determinant sum = d^2", "cofactor derivatives = d*r_b",
            "varphi = sum p_I", "psi = d^3 sum p_I*rhat_I = cofactor construction",
        ],
        "source_degrees": {"d": 3, "gamma_b": 2, "r_b": 1, "p_I": 6, "rhat_I": 3, "varphi": 6, "psi": 18},
        "full_target": {"formula": "varphi^3-kappa^2*psi", "monomial_count": len(full_f), "homogeneous_degree": 18, "multidegree": [6]*6, "S4_actions_checked": 24},
        "normalized_target": {"fixed_edge": "34", "variable_order": list(NORMALIZED_LABELS), "monomial_count": len(normalized_f), "minimum_total_degree": 12, "maximum_total_degree": 18, "multidegree": [6]*5},
    }
    if args.section == "all":
        progress("[3/4] Checking the 54 Bernstein arrays (nonnegativity only)...")
        certificates = verify_cover(normalized_f, progress)
        total = sum(c["count"] for c in certificates)
        if len(certificates) != 54 or total != 1_027_628:
            raise AssertionError("unexpected certificate or coefficient count")
        progress("[4/4] Assembling the fresh verification record...")
        result.update({
            "status": "ALL_EXACT_BETA_BERNSTEIN_CHECKS_PASSED",
            "acceptance_rule": "every coefficient >= 0; zeros accepted without classification",
            "cover": {"ordinary_boxes": 28, "opposite_pair_subboxes": 16, "all_small_charts": 5, "all_large_charts": 5, "certificate_arrays": 54, "bernstein_coefficients_checked": total,
                      "negative": sum(c["negative"] for c in certificates), "zero": sum(c["zero"] for c in certificates), "positive": sum(c["positive"] for c in certificates)},
            "certificates": certificates,
        })
    else:
        result["status"] = "SELECTED_SOURCE_IDENTITIES_PASSED_NOT_A_FULL_CERTIFICATE"
    result["elapsed_seconds"] = time.perf_counter() - start
    if args.json_out:
        args.json_out.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    if args.section == "all":
        print(f"Verified 54 arrays and 1,027,628 exact Bernstein coefficients in {result['elapsed_seconds']:.2f} seconds.")
        print("ALL EXACT BETA-BERNSTEIN CHECKS PASSED")
    else:
        print("SELECTED SOURCE IDENTITIES PASSED (NOT A FULL APPENDIX VERIFICATION)")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except (AssertionError, ValueError, TypeError, OSError) as error:
        print(f"VERIFICATION FAILED: {error}", file=sys.stderr)
        raise SystemExit(1)

